Nonlocal corrections to dynamical mean-field theory from the two-particle self-consistent method

Theoretical methods that are accurate for both short-distance observables and long-wavelength collective modes are still being developed for the Hubbard model. Here, we benchmark an approach that combines dynamical mean-field theory (DMFT) observables with the two-particle self-consistent theory (TPSC). This offers a way to include non-local correlations in DMFT while also improving TPSC. The benchmarks are published diagrammatic quantum Monte Carlo results for the two-dimensional square lattice Hubbard model with nearest-neighbor hopping. This method (TPSC+DMFT) is relevant for weak to intermediate interaction, satisfies the local Pauli principle and allows us to compute a spin susceptibility that satisfies the Mermin-Wagner theorem. The DMFT double occupancy determines the spin and charge vertices through local spin and charge sum rules. The TPSC self-energy is also improved by replacing its local part with the local DMFT self-energy. With this method, we find improvements for both spin and charge fluctuations and for the self-energy. We also find that the accuracy check developed for TPSC is a good predictor of deviations from benchmarks for this model. TPSC+DMFT can be used in regimes where quantum Monte Carlo is inaccessible. In addition, this method paves the way to multi-band generalizations of TPSC that could be used in advanced electronic structure codes that include DMFT.

==> benchmark_TPSC_DMFT_data_repository/FULL_FORMATTED_DIAGMC_DATA.py <==
#===============================================================================
# Routine that generates consolidated MC data files from the RAW DQMC data
#===============================================================================

import numpy as np

#===============================================================================
# Figure 2, chisp in the brillouin zone for n=0.8, T=0.1 and U=5
#===============================================================================

fig2b_Q_path_QQ = \
 np.array([0.        , 0.09817477, 0.19634954, 0.29452431, 0.39269908,
       0.49087385, 0.58904862, 0.68722339, 0.78539816, 0.88357293,
       0.9817477 , 1.07992247, 1.17809725, 1.27627202, 1.37444679,
       1.47262156, 1.57079633, 1.6689711 , 1.76714587, 1.86532064,
       1.96349541, 2.06167018, 2.15984495, 2.25801972, 2.35619449,
       2.45436926, 2.55254403, 2.6507188 , 2.74889357, 2.84706834,
       2.94524311, 3.04341788, 3.14159265, 3.23976742, 3.33794219,
       3.43611696, 3.53429174, 3.63246651, 3.73064128, 3.82881605,
       3.92699082, 4.02516559, 4.12334036, 4.22151513, 4.3196899 ,
       4.41786467, 4.51603944, 4.61421421, 4.71238898, 4.81056375,
       4.90873852, 5.00691329, 5.10508806, 5.20326283, 5.3014376 ,
       5.39961237, 5.49778714, 5.59596191, 5.69413668, 5.79231146,
       5.89048623, 5.988661  , 6.08683577, 6.18501054, 6.28318531])
fig2b_chisp_path_QQ = \
 np.array([0.20781168, 0.21437469, 0.21162654, 0.21699013, 0.21953866,
       0.21767605, 0.21721085, 0.22279813, 0.22658143, 0.23771095,
       0.23747344, 0.25120363, 0.26037387, 0.25677887, 0.26425737,
       0.28337733, 0.28608471, 0.31566016, 0.32221169, 0.33757703,
       0.36885036, 0.38854564, 0.41318676, 0.44876662, 0.5214203 ,
       0.56055811, 0.61095179, 0.6800154 , 0.70635363, 0.69567613,
       0.66310014, 0.61253109, 0.61123208, 0.61253109, 0.66310014,
       0.69567613, 0.70635363, 0.6800154 , 0.61095179, 0.56055811,
       0.5214203 , 0.44876662, 0.41318676, 0.38854564, 0.36885036,
       0.33757703, 0.32221169, 0.31566016, 0.28608471, 0.28337733,
       0.26425737, 0.25677887, 0.26037387, 0.25120363, 0.23747344,
       0.23771095, 0.22658143, 0.22279813, 0.21721085, 0.21767605,
       0.21953866, 0.21699013, 0.21162654, 0.21437469, 0.20781168])
fig2b_err_chisp_path_QQ = \
 np.array([0.01848192, 0.01146498, 0.01618243, 0.01511306, 0.01167188,
       0.01417451, 0.00893534, 0.01078561, 0.01245217, 0.01691098,
       0.00978692, 0.01795844, 0.01432656, 0.01579693, 0.01491577,
       0.01936943, 0.02476861, 0.02104603, 0.02139562, 0.02186902,
       0.02097616, 0.01695831, 0.02625889, 0.02702987, 0.03121403,
       0.06051277, 0.04999412, 0.06379749, 0.03727668, 0.06098182,
       0.05507394, 0.0423196 , 0.05117657, 0.0423196 , 0.05507394,
       0.06098182, 0.03727668, 0.06379749, 0.04999412, 0.06051277,
       0.03121403, 0.02702987, 0.02625889, 0.01695831, 0.02097616,
       0.02186902, 0.02139562, 0.02104603, 0.02476861, 0.01936943,
       0.01491577, 0.01579693, 0.01432656, 0.01795844, 0.00978692,
       0.01691098, 0.01245217, 0.01078561, 0.00893534, 0.01417451,
       0.01167188, 0.01511306, 0.01618243, 0.01146498, 0.01848192])

fig2b_Q_path_0Q = \
 np.array([0.        , 0.09817477, 0.19634954, 0.29452431, 0.39269908,
       0.49087385, 0.58904862, 0.68722339, 0.78539816, 0.88357293,
       0.9817477 , 1.07992247, 1.17809725, 1.27627202, 1.37444679,
       1.47262156, 1.57079633, 1.6689711 , 1.76714587, 1.86532064,
       1.96349541, 2.06167018, 2.15984495, 2.25801972, 2.35619449,
       2.45436926, 2.55254403, 2.6507188 , 2.74889357, 2.84706834,
       2.94524311, 3.04341788, 3.14159265, 3.23976742, 3.33794219,
       3.43611696, 3.53429174, 3.63246651, 3.73064128, 3.82881605,
       3.92699082, 4.02516559, 4.12334036, 4.22151513, 4.3196899 ,
       4.41786467, 4.51603944, 4.61421421, 4.71238898, 4.81056375,
       4.90873852, 5.00691329, 5.10508806, 5.20326283, 5.3014376 ,
       5.39961237, 5.49778714, 5.59596191, 5.69413668, 5.79231146,
       5.89048623, 5.988661  , 6.08683577, 6.18501054, 6.28318531])
fig2b_chisp_path_0Q = \
 np.array([0.25223834, 0.23622301, 0.2269016 , 0.23035713, 0.23393368,
       0.23138253, 0.2456497 , 0.26395632, 0.25862101, 0.26414785,
       0.27877995, 0.29292546, 0.29602637, 0.31803123, 0.34271085,
       0.3619683 , 0.37693317, 0.42042667, 0.44413825, 0.4753666 ,
       0.54600108, 0.60966628, 0.68073871, 0.75178778, 0.80680875,
       0.85533266, 0.78705193, 0.73871789, 0.70677368, 0.6643559 ,
       0.64293182, 0.62803355, 0.61123208, 0.62803355, 0.64293182,
       0.6643559 , 0.70677368, 0.73871789, 0.78705193, 0.85533266,
       0.80680875, 0.75178778, 0.68073871, 0.60966628, 0.54600108,
       0.4753666 , 0.44413825, 0.42042667, 0.37693317, 0.3619683 ,
       0.34271085, 0.31803123, 0.29602637, 0.29292546, 0.27877995,
       0.26414785, 0.25862101, 0.26395632, 0.2456497 , 0.23138253,
       0.23393368, 0.23035713, 0.2269016 , 0.23622301, 0.25223834])
fig2b_err_chisp_path_0Q = \
 np.array([0.02989014, 0.02599109, 0.02149798, 0.03000572, 0.01551047,
       0.02481031, 0.02495013, 0.03350907, 0.0195477 , 0.01592732,
       0.02033017, 0.02068521, 0.02140308, 0.01887385, 0.0294499 ,
       0.02411703, 0.01903504, 0.02908245, 0.07374436, 0.07738141,
       0.05464155, 0.03842109, 0.04417905, 0.05045568, 0.05765869,
       0.07876386, 0.06189968, 0.06151674, 0.07124493, 0.04310602,
       0.05896626, 0.04492459, 0.05117657, 0.04492459, 0.05896626,
       0.04310602, 0.07124493, 0.06151674, 0.06189968, 0.07876386,
       0.05765869, 0.05045568, 0.04417905, 0.03842109, 0.05464155,
       0.07738141, 0.07374436, 0.02908245, 0.01903504, 0.02411703,
       0.0294499 , 0.01887385, 0.02140308, 0.02068521, 0.02033017,
       0.01592732, 0.0195477 , 0.03350907, 0.02495013, 0.02481031,
       0.01551047, 0.03000572, 0.02149798, 0.02599109, 0.02989014])


#===============================================================================
# Figure 3a, maximum of chisp as a function of U, n, at T=0.2
#===============================================================================

fig3a_U = np.arange(0, 8.01, 0.5).round(decimals=1)
fig3a_chisp_max_n = {}
fig3a_err_chisp_max_n={}

fig3a_chisp_max_n['0.700'] = np.array([0.13598024, 0.1555526 , 0.17683759, 0.19991393, 0.22422792,
       0.24926602, 0.27452147, 0.29929789, 0.32205203, 0.33958134,
       0.3567391 , 0.37569286, 0.38258237, 0.39290029, 0.40788029,
       0.40143318, 0.42306376])
fig3a_chisp_max_n['0.725'] = np.array([0.14307249, 0.16477566, 0.18878573, 0.21510026, 0.24338608,
       0.27309098, 0.30285384, 0.33294178, 0.35843739, 0.38223758,
       0.40055536, 0.41455451, 0.42332685, 0.42617535, 0.42344274,
       0.42341415, 0.37583706])
fig3a_chisp_max_n['0.750'] = np.array([0.15092932, 0.17516536, 0.20277795, 0.23310018, 0.26660401,
       0.3017092 , 0.33722897, 0.37180437, 0.40320983, 0.42818364,
       0.44489629, 0.45404317, 0.45667259, 0.4435661 , 0.4747174 ,
       0.44045312, 0.43155261])
fig3a_chisp_max_n['0.775'] = np.array([0.15981805, 0.18724839, 0.21901357, 0.25493482, 0.29463925,
       0.33776851, 0.38263169, 0.42651396, 0.46561311, 0.49816369,
       0.51948345, 0.53020543, 0.53645006, 0.50508731, 0.47345415,
       0.45113333, 0.43696423])
fig3a_chisp_max_n['0.800'] = np.array([0.17032801, 0.20205509, 0.23884246, 0.28208448, 0.33072688,
       0.38439505, 0.44075732, 0.49681   , 0.54396781, 0.58732986,
       0.59812425, 0.61095517, 0.58950952, 0.56669206, 0.5244181 ,
       0.50264915, 0.50631246])
fig3a_chisp_max_n['0.825'] = np.array([0.18263981, 0.21955428, 0.26395589, 0.31687725, 0.37870365,
       0.44953224, 0.52619824, 0.60359759, 0.68262583, 0.73537099,
       0.75711942, 0.76692074, 0.75580571, 0.69806584, 0.62856189,
       0.58176717, 0.52308116])
fig3a_chisp_max_n['0.850'] = np.array([0.19738567, 0.24121021, 0.29529402, 0.36243782, 0.44434895,
       0.54156994, 0.65188939, 0.76124917, 0.86204459, 0.92768449,
       0.94157417, 0.9253021 , 0.84009632, 0.76951114, 0.69059072,
       0.6010807 , 0.54671227])
fig3a_chisp_max_n['0.875'] = np.array([0.21211592, 0.26321974, 0.32888395, 0.41347324, 0.52192353,
       0.65750508, 0.81897551, 0.99346304, 1.1543946 , 1.24724912,
       1.26076712, 1.17657323, 1.0571505 , 0.91102727, 0.77486508,
       0.65757419, 0.59550357])
fig3a_chisp_max_n['0.900'] = np.array([0.22571622, 0.28448974, 0.36229313, 0.46665769, 0.60749364,
       0.79769306, 1.04724467, 1.34984456, 1.64844449, 1.83327073,
       1.8690287 , 1.76112933, 1.45372556, 1.23852433, 1.00860979,
       0.84268384, 0.6991946])
fig3a_chisp_max_n['0.925'] = np.array([0.23767949, 0.30256056, 0.3926145 , 0.51774344, 0.69780617,
       0.95929279, 1.33901247, 1.87885805, 2.51552324, 2.96035829,
       3.10370444, 2.91247419, 2.2242867 , 1.63285699, 1.31003282,
       1.15348516, 1.07203203])
fig3a_chisp_max_n['0.950'] = np.array([0.24590355, 0.316359  , 0.41734877, 0.56062305, 0.77782593,
       1.11984374, 1.67878119, 2.65546451, 4.30836309])
fig3a_chisp_max_n['0.975'] = np.array([ 0.25167787,  0.32607403,  0.43281893,  0.59077514,  0.83919592, 
       1.25953568,  2.03982353,  3.77928477,  8.89292032])
fig3a_chisp_max_n['1.000'] = np.array([ 0.25435488,  0.32938563,  0.43915084,  0.6008207 ,  0.8587337 ,
       1.30622753,  2.17535782,  4.27217378, 10.55886153])


fig3a_err_chisp_max_n['0.700'] = np.array([1.56761569e-04, 1.18496407e-04, 7.67964330e-05, 1.80716717e-04,
       2.80631033e-04, 1.83095437e-04, 5.34717764e-04, 9.95134591e-04,
       1.41038892e-03, 2.46619941e-03, 9.44711204e-03, 6.93797868e-03,
       1.95137392e-02, 1.80978198e-02, 1.61836884e-02, 1.62419724e-01,
       3.10991290e-02])
fig3a_err_chisp_max_n['0.725'] = np.array([0.00036635, 0.00017806, 0.00031893, 0.00020934, 0.00060085,
       0.00082334, 0.0011654 , 0.00407177, 0.00716062, 0.00613965,
       0.01176405, 0.00937981, 0.01865646, 0.01482614, 0.027758  ,
       0.03429479, 0.03025138])
fig3a_err_chisp_max_n['0.750'] = np.array([2.52319526e-04, 2.78188669e-04, 3.26980119e-04, 3.86671132e-04,
       5.06573185e-04, 5.33923389e-04, 5.78291966e-04, 1.58274419e-03,
       2.07262935e-03, 4.14880742e-03, 7.55360443e-03, 8.19090515e-03,
       1.45569296e-02, 6.81570027e-03, 5.69020721e-02, 3.52797937e-02,
       1.54727402e-01])
fig3a_err_chisp_max_n['0.775'] = np.array([0.00041743, 0.00021052, 0.00024143, 0.00040115, 0.0002962 ,
       0.00063527, 0.00154673, 0.00198527, 0.00380185, 0.0276067 ,
       0.01151939, 0.02964994, 0.02719542, 0.06316145, 0.05482542,
       0.05217218, 0.07491426])
fig3a_err_chisp_max_n['0.800'] = np.array([3.28343574e-04, 3.02962924e-04, 4.34358938e-04, 3.08566096e-04,
       7.61284496e-04, 5.89385845e-04, 6.96220964e-04, 1.92484317e-03,
       4.24315187e-03, 8.92988078e-03, 7.59228475e-03, 2.66418566e-02,
       2.01813996e-02, 4.53382994e-02, 4.84810198e-02, 4.43960245e-02,
       4.19395138e-01])
fig3a_err_chisp_max_n['0.825'] = np.array([3.59984276e-04, 3.06822291e-04, 3.53849890e-04, 5.80042084e-04,
       5.95176303e-04, 6.37033605e-04, 1.53524990e-03, 4.01644911e-03,
       1.78071741e-02, 3.06960051e-02, 6.31457348e-02, 5.18897525e-02,
       7.31046409e-02, 3.75838552e-02, 2.76334841e-02, 3.20152412e-01,
       1.15364474e-01])
fig3a_err_chisp_max_n['0.850'] = np.array([8.01895636e-04, 3.28792552e-04, 7.76346554e-04, 4.39103318e-04,
       6.90765366e-04, 8.63206957e-04, 2.10172293e-03, 4.87067835e-03,
       1.39460098e-02, 1.77554652e-02, 1.62071114e-02, 2.44792633e-02,
       4.97166417e-02, 5.21898901e-02, 4.80699420e-02, 1.21452457e-01,
       3.91854060e-01])
fig3a_err_chisp_max_n['0.875'] = np.array([2.97279945e-04, 5.14172374e-04, 1.84363211e-04, 2.38845723e-04,
       4.83220007e-04, 3.84659832e-04, 7.22995030e-04, 3.06969170e-03,
       3.65820026e-03, 1.24327962e-02, 1.22332299e-02, 2.82535603e-02,
       1.92118164e-02, 1.22013703e-02, 1.45775282e-02, 1.17167071e-02,
       8.24136796e-01])
fig3a_err_chisp_max_n['0.900'] = np.array([6.19213489e-04, 6.55871349e-04, 9.99434014e-04, 8.20284102e-04,
       7.18992195e-04, 1.83351480e-03, 4.48221215e-03, 1.58191531e-02,
       2.22203697e-02, 3.82839733e-02, 6.38894692e-02, 1.20302134e-01,
       1.43674145e-01, 2.49931869e-01, 2.24276723e-01, 1.31892204e-01,
       1.91320680e-01])
fig3a_err_chisp_max_n['0.925'] = np.array([1.06490549e-03, 7.34273301e-04, 9.62937848e-04, 8.30641704e-04,
       1.03245423e-03, 1.76890089e-03, 8.58681220e-03, 1.47692105e-02,
       1.16020239e-01, 1.82271951e-01, 2.75081279e-01, 4.01932560e-01,
       4.00861893e-01, 2.77120925e-01, 4.14134091e-01, 4.50768893e-01,
       1.94303498e-01])
fig3a_err_chisp_max_n['0.950'] = np.array([9.13077193e-04, 1.34864223e-03, 9.65325064e-04, 1.60534495e-03,
       1.49047769e-03, 5.21663331e-03, 1.12354123e-02, 1.30112310e-01, 4.99724984e-01])
fig3a_err_chisp_max_n['0.975'] = np.array([8.98358920e-04, 7.17634903e-04, 1.21306175e-03, 1.07598724e-03,  2.02328317e-03,
       5.43188922e-03, 2.31042065e-02, 1.12062500e-01,  3.88013164e-01])
fig3a_err_chisp_max_n['1.000'] = np.array([1.98776849e-03, 2.09078898e-03, 2.92070786e-03, 2.83940995e-03,  3.42837193e-03,
       8.10446948e-03, 1.45174830e-02, 2.14736967e-01,  2.98727847e-01])


#===============================================================================
# Figure 3b, maximum of chisp as a function of U, T, at n=0.875
#===============================================================================

fig3b_U = np.arange(0, 8.01, 0.5).round(decimals=1)
fig3b_chisp_max_T = {}
fig3b_err_chisp_max_T={}

fig3b_chisp_max_T['0.250'] = np.array([0.19974458, 0.24405811, 0.29973842, 0.36952113, 0.45559652,
       0.55841818, 0.67865353, 0.80643343, 0.92539776, 1.01533816,
       1.04657575, 1.02876811, 0.97804936, 0.8711517 , 0.76998976,
       0.67041815, 0.58437615])
fig3b_chisp_max_T['0.200'] = np.array([0.21220705, 0.2631937 , 0.32887567, 0.4134967 , 0.52190141,
       0.65733322, 0.81912344, 0.99367103, 1.15186946, 1.24919063,
       1.25745214, 1.17671032, 1.05103356, 0.90671325, 0.77233072,
       0.66804703, 0.57295827])
fig3b_chisp_max_T['0.150'] = np.array([0.22382775, 0.28143682, 0.3576506 , 0.45946281, 0.59553748,
       0.77456151, 0.99771728, 1.24617823, 1.45942708, 1.56670968,
       1.52605081, 1.35779535, 1.15770969, 0.95131191, 0.77930857,
       0.6528984 , 0.58656061])
fig3b_chisp_max_T['0.100'] = np.array([0.23326086, 0.29661884, 0.38271608, 0.50232099, 0.67066177,
       0.90779844, 1.23124696, 1.63341987, 2.01014191, 2.1857166 ,
       2.0566964 , 1.75626598, 1.57455306, 1.26921342, 1.17924823])
fig3b_chisp_max_T['0.067'] = np.array([0.24129843, 0.30995878, 0.40572801, 0.54480455, 0.7513738 ,
       1.07270205, 1.56493091, 2.33390906, 3.54424814])

fig3b_err_chisp_max_T['0.250'] = np.array([0.00168616, 0.00135299, 0.00184336, 0.00201247, 0.00189698,
       0.00266576, 0.00378026, 0.0073896 , 0.0131852 , 0.02638895,
       0.03517612, 0.0653514 , 0.06189568, 0.05236985, 0.05134541,
       0.06274295, 0.04341585])
fig3b_err_chisp_max_T['0.200']= np.array([0.00033286, 0.00028295, 0.00026441, 0.00036587, 0.0004651 ,
       0.00070483, 0.00102429, 0.00233722, 0.00439048, 0.01020891,
       0.01660462, 0.01602171, 0.02180026, 0.01832241, 0.0132413 ,
       0.09409667, 0.06436813])
fig3b_err_chisp_max_T['0.150'] = np.array([2.99158883e-04, 2.27438806e-04, 3.09753853e-04, 4.03092161e-04,
       4.32278899e-04, 8.72080662e-04, 2.11172966e-03, 9.11350718e-03,
       1.57707229e-02, 2.50674997e-02, 3.18885133e-02, 5.64398255e-02,
       4.44611851e-02, 4.86749641e-02, 3.85391693e-02, 1.32744522e-01,
       1.31072842e-01])
fig3b_err_chisp_max_T['0.100'] = np.array([3.07877051e-04, 3.61312427e-04, 3.65962571e-04, 4.84852235e-04,
       9.18519293e-04, 2.87542809e-03, 3.10213173e-02, 4.51377144e-02,
       8.52757912e-02, 1.47210940e-01, 1.80038145e-01, 2.75588981e-01,
       3.29364095e-01,4.09503263e-01, 5.03170098e-01])
fig3b_err_chisp_max_T['0.067'] = np.array([6.59504611e-04, 6.70570445e-04, 7.96850250e-04, 1.14849441e-03,
       2.92835756e-03, 1.51777478e-02, 6.98676876e-02, 2.50441611e-01, 8.02677564e-01])


#===============================================================================
# Figure 4a, Double occupancy as a function of U, n, at T = 0.200
#===============================================================================

fig4a_U_n = {}
fig4a_docc_n = {}
fig4a_err_docc_n = {}

fig4a_U_n['0.950'] = np.array([0. , 0.5, 1. , 1.5, 2. , 2.5, 3. , 3.5, 4. ])
fig4a_U_n['0.925'] = np.array([0. , 0.5, 1. , 1.5, 2. , 2.5, 3. , 3.5, 4. , 4.5])
fig4a_U_n['0.900'] = np.array([0. , 0.5, 1. , 1.5, 2. , 2.5, 3. , 3.5, 4. , 4.5])
fig4a_U_n['0.875'] = np.array([0. , 0.5, 1. , 1.5, 2. , 2.5, 3. , 3.5, 4. , 4.5, 5. ])
fig4a_U_n['0.850'] = np.array([0. , 0.5, 1. , 1.5, 2. , 2.5, 3. , 3.5, 4. , 4.5, 5. ])
fig4a_U_n['0.825'] = np.array([0. , 0.5, 1. , 1.5, 2. , 2.5, 3. , 3.5, 4. , 4.5, 5. ])

fig4a_docc_n['0.950'] = np.array([0.22557587, 0.21253471, 0.19936364, 0.18621562, 0.17267413, 0.15875865, 0.14432805, 0.12913417, 0.11280443])
fig4a_docc_n['0.925'] = np.array([0.21391508, 0.20091715, 0.18813978, 0.17501179, 0.1619083 , 0.14856004, 0.13516689, 0.12109273, 0.10661438, 0.09198601])
fig4a_docc_n['0.900'] = np.array([0.20253675, 0.18998395, 0.17716884, 0.16455532, 0.15196544, 0.13911384, 0.12640748, 0.11377627, 0.10079917, 0.08866627])
fig4a_docc_n['0.875'] = np.array([0.19129064, 0.17891989, 0.16653977, 0.15434051, 0.1420499 , 0.12998748, 0.11813867, 0.10680031, 0.0964331 , 0.08839131, 0.08322087])
fig4a_docc_n['0.850'] = np.array([0.18061337, 0.16844627, 0.15652955, 0.14467732, 0.133026  , 0.12148119, 0.11033942, 0.09965909, 0.08971107, 0.08068792, 0.07223304])
fig4a_docc_n['0.825'] = np.array([0.17022048, 0.15832861, 0.14684565, 0.1354452 , 0.1242568 , 0.11347795, 0.10291188, 0.09321066, 0.08430953, 0.07720248, 0.07043338])

fig4a_err_docc_n['0.950'] = np.array([0.00037811, 0.00042137, 0.00037293, 0.00040828, 0.00036757, 0.00043831, 0.00058476, 0.00053643, 0.00067899])
fig4a_err_docc_n['0.925'] = np.array([0.00047415, 0.00053306, 0.00049912, 0.00045713, 0.00050927, 0.00049261, 0.00083392, 0.00122215, 0.0021864, 0.00351232])
fig4a_err_docc_n['0.900'] = np.array([0.00056168, 0.00051675, 0.00058277, 0.00062339, 0.00063416, 0.00064729, 0.00078012, 0.00109998, 0.00264546, 0.00816893])
fig4a_err_docc_n['0.875'] = np.array([0.00045726, 0.00038559, 0.00034768, 0.0003186, 0.00046056, 0.00039624, 0.00048903, 0.00042168, 0.00083664, 0.00306255, 0.00630963])
fig4a_err_docc_n['0.850'] = np.array([0.00036059, 0.00041578, 0.00036265, 0.00026483, 0.00038088, 0.00032493, 0.00050342, 0.00049671, 0.00071297, 0.00184308, 0.0035101])
fig4a_err_docc_n['0.825'] = np.array([0.00036222, 0.00032309, 0.00038304, 0.00041575, 0.00038707, 0.00042256, 0.00044062, 0.0005171, 0.00101653, 0.00230461, 0.00417196])  


#===============================================================================
# Figure 4a, inset, Double-occupancy as a function of T, U, at n=0.875
#===============================================================================

fig4a_inset_T = np.array([1/10,1/9,1/8,1/7,1/6,1/5,1/4,1/3])
fig4a_inset_docc_U = {}
fig4a_inset_err_docc_U = {}

fig4a_inset_docc_U['2.000'] = np.array([0.13996366,0.1413098 ,0.14216027,0.14270981,0.14311253,0.14339032,0.14361088,0.14377412])
fig4a_inset_docc_U['3.000'] = np.array([0.11521953,0.1170579 ,0.11823818,0.11889023,0.11966703,0.11959201,0.11986044,0.12010148])
fig4a_inset_docc_U['4.000'] = np.array([0.0924477 ,0.09492928,0.09685874,0.0965957 ,0.09778880,0.0965164 ,0.09601138,0.09628137])
fig4a_inset_docc_U['5.000'] = np.array([0.07340858,0.07547575,0.07522553,0.07569396,0.07570791,0.07236607,0.07199515,0.07224831])

fig4a_inset_err_docc_U['2.000'] = np.array([4.65580600e-05,5.73731461e-05,6.24833400e-05,9.08579618e-05,9.66083228e-05,0.00016068,0.0002071,0.00025627]) #,0.00109847
fig4a_inset_err_docc_U['3.000'] = np.array([5.33590305e-05,6.07500342e-05,6.64891338e-05,1.36468115e-04,1.28991124e-04,0.00016878,0.0002348,0.00025857]) #,0.00116987
fig4a_inset_err_docc_U['4.000'] = np.array([1.25520243e-04,1.09313738e-04,6.10321402e-05,7.14967437e-04,0.00172708    ,0.00251950,0.0028199,0.0032653]) #,0.00121734
fig4a_inset_err_docc_U['5.000'] = np.array([1.15411311e-03,6.95780844e-04,0.001537547568,0.001281749   ,0.0034644     ,0.00432870,0.0048084,0.00569460]) #,0.00139349


#===============================================================================
# Figure 10a, charge susceptibility in the BZ for  n=0.8, U=5, T=0.1
#===============================================================================

fig10a_Q_path_QQ = \
 np.array([0.        , 0.09817477, 0.19634954, 0.29452431, 0.39269908,
       0.49087385, 0.58904862, 0.68722339, 0.78539816, 0.88357293,
       0.9817477 , 1.07992247, 1.17809725, 1.27627202, 1.37444679,
       1.47262156, 1.57079633, 1.6689711 , 1.76714587, 1.86532064,
       1.96349541, 2.06167018, 2.15984495, 2.25801972, 2.35619449,
       2.45436926, 2.55254403, 2.6507188 , 2.74889357, 2.84706834,
       2.94524311, 3.04341788, 3.14159265, 3.23976742, 3.33794219,
       3.43611696, 3.53429174, 3.63246651, 3.73064128, 3.82881605,
       3.92699082, 4.02516559, 4.12334036, 4.22151513, 4.3196899 ,
       4.41786467, 4.51603944, 4.61421421, 4.71238898, 4.81056375,
       4.90873852, 5.00691329, 5.10508806, 5.20326283, 5.3014376 ,
       5.39961237, 5.49778714, 5.59596191, 5.69413668, 5.79231146,
       5.89048623, 5.988661  , 6.08683577, 6.18501054, 6.28318531])
fig10a_chich_path_QQ = \
 np.array([0.23447876, 0.23398371, 0.22138584, 0.21176584, 0.20709404,
       0.20490029, 0.20122762, 0.19796184, 0.19399141, 0.19049129,
       0.18968824, 0.18768776, 0.18537396, 0.18326819, 0.18078615,
       0.1787712 , 0.17753548, 0.17627838, 0.17524878, 0.17212598,
       0.17342268, 0.17326662, 0.17083493, 0.17227144, 0.17128631,
       0.1679152 , 0.16736183, 0.17150515, 0.16853343, 0.16709813,
       0.16641851, 0.16783267, 0.16668235, 0.16783267, 0.16641851,
       0.16709813, 0.16853343, 0.17150515, 0.16736183, 0.1679152 ,
       0.17128631, 0.17227144, 0.17083493, 0.17326662, 0.17342268,
       0.17212598, 0.17524878, 0.17627838, 0.17753548, 0.1787712 ,
       0.18078615, 0.18326819, 0.18537396, 0.18768776, 0.18968824,
       0.19049129, 0.19399141, 0.19796184, 0.20122762, 0.20490029,
       0.20709404, 0.21176584, 0.22138584, 0.23398371, 0.23447876])
fig10a_err_chich_path_QQ = \
 np.array([0.02370164, 0.01690428, 0.00924706, 0.00623418, 0.00259935,
       0.00242164, 0.00367335, 0.0038162 , 0.00519091, 0.0044784 ,
       0.00238261, 0.00259998, 0.00239032, 0.0013786 , 0.00205524,
       0.00238169, 0.00320333, 0.0015572 , 0.0023773 , 0.00438537,
       0.00305055, 0.00364769, 0.00217914, 0.00245629, 0.0051343 ,
       0.00406552, 0.00503908, 0.00749945, 0.00516314, 0.01093323,
       0.00500105, 0.00656044, 0.0045725 , 0.00656044, 0.00500105,
       0.01093323, 0.00516314, 0.00749945, 0.00503908, 0.00406552,
       0.0051343 , 0.00245629, 0.00217914, 0.00364769, 0.00305055,
       0.00438537, 0.0023773 , 0.0015572 , 0.00320333, 0.00238169,
       0.00205524, 0.0013786 , 0.00239032, 0.00259998, 0.00238261,
       0.0044784 , 0.00519091, 0.0038162 , 0.00367335, 0.00242164,
       0.00259935, 0.00623418, 0.00924706, 0.01690428, 0.02370164])
       
fig10a_Q_path_0Q = \
 np.array([0.        , 0.09817477, 0.19634954, 0.29452431, 0.39269908,
       0.49087385, 0.58904862, 0.68722339, 0.78539816, 0.88357293,
       0.9817477 , 1.07992247, 1.17809725, 1.27627202, 1.37444679,
       1.47262156, 1.57079633, 1.6689711 , 1.76714587, 1.86532064,
       1.96349541, 2.06167018, 2.15984495, 2.25801972, 2.35619449,
       2.45436926, 2.55254403, 2.6507188 , 2.74889357, 2.84706834,
       2.94524311, 3.04341788, 3.14159265, 3.23976742, 3.33794219,
       3.43611696, 3.53429174, 3.63246651, 3.73064128, 3.82881605,
       3.92699082, 4.02516559, 4.12334036, 4.22151513, 4.3196899 ,
       4.41786467, 4.51603944, 4.61421421, 4.71238898, 4.81056375,
       4.90873852, 5.00691329, 5.10508806, 5.20326283, 5.3014376 ,
       5.39961237, 5.49778714, 5.59596191, 5.69413668, 5.79231146,
       5.89048623, 5.988661  , 6.08683577, 6.18501054, 6.28318531])
fig10a_chich_path_0Q = \
 np.array([0.15789274, 0.15626311, 0.15498143, 0.15814449, 0.15686074,
       0.15772755, 0.15615676, 0.15623949, 0.15644595, 0.16326461,
       0.16168808, 0.16446949, 0.16541508, 0.16703837, 0.16521338,
       0.16722545, 0.1684427 , 0.16729063, 0.16703206, 0.16610284,
       0.16769341, 0.16794429, 0.16833987, 0.16699157, 0.16764215,
       0.17042753, 0.16726347, 0.16583588, 0.16279882, 0.1665133 ,
       0.1656846 , 0.166616  , 0.16668235, 0.166616  , 0.1656846 ,
       0.1665133 , 0.16279882, 0.16583588, 0.16726347, 0.17042753,
       0.16764215, 0.16699157, 0.16833987, 0.16794429, 0.16769341,
       0.16610284, 0.16703206, 0.16729063, 0.1684427 , 0.16722545,
       0.16521338, 0.16703837, 0.16541508, 0.16446949, 0.16168808,
       0.16326461, 0.15644595, 0.15623949, 0.15615676, 0.15772755,
       0.15686074, 0.15814449, 0.15498143, 0.15626311, 0.15789274])
fig10a_err_chich_path_0Q = \
 np.array([0.00691467, 0.00551276, 0.00907536, 0.00997631, 0.0057761 ,
       0.00326516, 0.00746363, 0.00953251, 0.00597697, 0.00519923,
       0.00648072, 0.00323211, 0.00221273, 0.00411922, 0.00231485,
       0.00280952, 0.00169098, 0.00146444, 0.00264657, 0.00188897,
       0.00231924, 0.0098598 , 0.00719455, 0.00507471, 0.0080992 ,
       0.01059395, 0.00850612, 0.00517255, 0.00677946, 0.00416366,
       0.00330521, 0.00569762, 0.0045725 , 0.00569762, 0.00330521,
       0.00416366, 0.00677946, 0.00517255, 0.00850612, 0.01059395,
       0.0080992 , 0.00507471, 0.00719455, 0.0098598 , 0.00231924,
       0.00188897, 0.00264657, 0.00146444, 0.00169098, 0.00280952,
       0.00231485, 0.00411922, 0.00221273, 0.00323211, 0.00648072,
       0.00519923, 0.00597697, 0.00953251, 0.00746363, 0.00326516,
       0.0057761 , 0.00997631, 0.00907536, 0.00551276, 0.00691467])


#===============================================================================
# Figure 10b, charge susceptibility in the BZ for  n=0.892(6), U=5, T=0.067
#===============================================================================

fig10b_Q_path_QQ = np.array(
[0.        , 0.09817477, 0.19634954, 0.29452431, 0.39269908, 0.49087385,
 0.58904862, 0.68722339, 0.78539816, 0.88357293, 0.9817477 , 1.07992247,
 1.17809725, 1.27627202, 1.37444679, 1.47262156, 1.57079633, 1.6689711,
 1.76714587, 1.86532064, 1.96349541, 2.06167018, 2.15984495, 2.25801972,
 2.35619449, 2.45436926, 2.55254403, 2.6507188 , 2.74889357, 2.84706834,
 2.94524311, 3.04341788, 3.14159265, 3.23976742, 3.33794219, 3.43611696,
 3.53429174, 3.63246651, 3.73064128, 3.82881605, 3.92699082, 4.02516559,
 4.12334036, 4.22151513, 4.3196899 , 4.41786467, 4.51603944, 4.61421421,
 4.71238898, 4.81056375, 4.90873852, 5.00691329, 5.10508806, 5.20326283,
 5.3014376 , 5.39961237, 5.49778714, 5.59596191, 5.69413668, 5.79231146,
 5.89048623, 5.988661  , 6.08683577, 6.18501054, 6.28318531])
fig10b_chich_path_QQ = np.array(
[0.2560288 , 0.28289422, 0.26916599, 0.24051245, 0.22240392, 0.21679094,
 0.2130811 , 0.21572753, 0.20868167, 0.20955199, 0.20725386, 0.20005967,
 0.19873673, 0.2009184 , 0.19728592, 0.19597893, 0.19479838, 0.19448798,
 0.19302122, 0.19007091, 0.18879631, 0.19003343, 0.19070271, 0.19209946,
 0.18905507, 0.18812152, 0.18928015, 0.18938439, 0.19006856, 0.18380243,
 0.18307592, 0.18583368, 0.19047914, 0.18583368, 0.18307592, 0.18380243,
 0.19006856, 0.18938439, 0.18928015, 0.18812152, 0.18905507, 0.19209946,
 0.19070271, 0.19003343, 0.18879631, 0.19007091, 0.19302122, 0.19448798,
 0.19479838, 0.19597893, 0.19728592, 0.2009184 , 0.19873673, 0.20005967,
 0.20725386, 0.20955199, 0.20868167, 0.21572753, 0.2130811 , 0.21679094,
 0.22240392, 0.24051245, 0.26916599, 0.28289422, 0.2560288 ])
fig10b_err_chich_path_QQ = np.array(
[0.0338691 , 0.03019446, 0.02950843, 0.02373154, 0.01933846, 0.00844006,
 0.00850223, 0.01042972, 0.01063677, 0.0102038 , 0.00629351, 0.01548243,
 0.01151586, 0.01231366, 0.01138997, 0.00751031, 0.00455625, 0.00606635,
 0.00966549, 0.01210897, 0.00962979, 0.00707832, 0.00768322, 0.01498065,
 0.01108941, 0.00725858, 0.00821647, 0.00497179, 0.00989787, 0.01105953,
 0.01061217, 0.00694226, 0.01355434, 0.00694226, 0.01061217, 0.01105953,
 0.00989787, 0.00497179, 0.00821647, 0.00725858, 0.01108941, 0.01498065,
 0.00768322, 0.00707832, 0.00962979, 0.01210897, 0.00966549, 0.00606635,
 0.00455625, 0.00751031, 0.01138997, 0.01231366, 0.01151586, 0.01548243,
 0.00629351, 0.0102038 , 0.01063677, 0.01042972, 0.00850223, 0.00844006,
 0.01933846, 0.02373154, 0.02950843, 0.03019446, 0.0338691 ])

fig10b_Q_path_0Q = np.array(
[0.        , 0.09817477, 0.19634954, 0.29452431, 0.39269908, 0.49087385,
 0.58904862, 0.68722339, 0.78539816, 0.88357293, 0.9817477 , 1.07992247,
 1.17809725, 1.27627202, 1.37444679, 1.47262156, 1.57079633, 1.6689711,
 1.76714587, 1.86532064, 1.96349541, 2.06167018, 2.15984495, 2.25801972,
 2.35619449, 2.45436926, 2.55254403, 2.6507188 , 2.74889357, 2.84706834,
 2.94524311, 3.04341788, 3.14159265, 3.23976742, 3.33794219, 3.43611696,
 3.53429174, 3.63246651, 3.73064128, 3.82881605, 3.92699082, 4.02516559,
 4.12334036, 4.22151513, 4.3196899 , 4.41786467, 4.51603944, 4.61421421,
 4.71238898, 4.81056375, 4.90873852, 5.00691329, 5.10508806, 5.20326283,
 5.3014376 , 5.39961237, 5.49778714, 5.59596191, 5.69413668, 5.79231146,
 5.89048623, 5.988661  , 6.08683577, 6.18501054, 6.28318531])
fig10b_chich_path_0Q = np.array(
[0.16009803, 0.15994734, 0.16169339, 0.16148894, 0.16155082, 0.1615157,
 0.16095221, 0.16185085, 0.16249067, 0.16221035, 0.16347987, 0.16415617,
 0.16575987, 0.1643263 , 0.16939705, 0.16904895, 0.17173307, 0.17802808,
 0.18573362, 0.19273083, 0.19747998, 0.19539829, 0.1956401 , 0.19025115,
 0.18841018, 0.18823537, 0.18714933, 0.18544025, 0.18334593, 0.18162481,
 0.18325659, 0.1853254 , 0.19047914, 0.1853254 , 0.18325659, 0.18162481,
 0.18334593, 0.18544025, 0.18714933, 0.18823537, 0.18841018, 0.19025115,
 0.1956401 , 0.19539829, 0.19747998, 0.19273083, 0.18573362, 0.17802808,
 0.17173307, 0.16904895, 0.16939705, 0.1643263 , 0.16575987, 0.16415617,
 0.16347987, 0.16221035, 0.16249067, 0.16185085, 0.16095221, 0.1615157,
 0.16155082, 0.16148894, 0.16169339, 0.15994734, 0.16009803])
fig10b_err_chich_path_0Q = np.array(
[0.00950327, 0.00610363, 0.0071579 , 0.00470919, 0.00445282, 0.00634757,
 0.00391001, 0.00542941, 0.00574437, 0.00838472, 0.00567466, 0.00372334,
 0.00685497, 0.00554152, 0.00667445, 0.00437443, 0.00475676, 0.00609906,
 0.00644522, 0.00390806, 0.00613492, 0.00818672, 0.01065111, 0.00597924,
 0.00548698, 0.00916523, 0.00868896, 0.00594725, 0.00989854, 0.00778749,
 0.00661498, 0.01600144, 0.01355434, 0.01600144, 0.00661498, 0.00778749,
 0.00989854, 0.00594725, 0.00868896, 0.00916523, 0.00548698, 0.00597924,
 0.01065111, 0.00818672, 0.00613492, 0.00390806, 0.00644522, 0.00609906,
 0.00475676, 0.00437443, 0.00667445, 0.00554152, 0.00685497, 0.00372334,
 0.00567466, 0.00838472, 0.00574437, 0.00542941, 0.00391001, 0.00634757,
 0.00445282, 0.00470919, 0.0071579 , 0.00610363, 0.00950327])


#===============================================================================
# Figure 12a, maximum of chich as a function of U, T
#===============================================================================

fig12a_U = np.arange(0, 8.01, 0.5).round(decimals=1)
fig12a_chich_max_T = {}
fig12a_err_chich_max_T = {}

fig12a_chich_max_T['0.250'] = np.array([0.79904255, 0.65826547, 0.54884017, 0.46122207, 0.39309401,
       0.33581032, 0.28707347, 0.24962934, 0.21525458, 0.19052056,
       0.16277518, 0.15270852, 0.12858708, 0.1147242 , 0.1033569 ])
fig12a_chich_max_T['0.200'] = np.array([0.84886554, 0.69250707, 0.57346367, 0.48040278, 0.40612861,
       0.34518819, 0.29593673, 0.25496518, 0.22194951, 0.19260739,
       0.16974421, 0.14989485, 0.13449152, 0.12054232, 0.10949945])
fig12a_chich_max_T['0.150'] = np.array([0.89552632, 0.72405171, 0.59677107, 0.49857112, 0.42112475,
       0.35777023, 0.30552595, 0.26245039, 0.22740102, 0.19575071,
       0.17417852, 0.15159712, 0.14123096, 0.141312  , 0.12887171])
fig12a_chich_max_T['0.100'] = np.array([0.93333999, 0.7494114 , 0.61477524, 0.51278989, 0.43297527,
       0.36992068, 0.31786147, 0.27606507, 0.23993825, 0.21031414,
       0.18752981, 0.17372024, 0.16900886, 0.16450223, 0.14363368])
fig12a_chich_max_T['0.067'] = np.array([0.96553717, 0.76981289, 0.62702986, 0.52018077, 0.43785248,
       0.37604482, 0.3247589 , 0.2848689 , 0.24768812, 0.21866269,
       0.19451185, 0.1856643 , 0.15583133, 0.14171072, 0.13428586])

fig12a_err_chich_max_T['0.250']= np.array([0.00630394, 0.0061854 , 0.00734551, 0.00635464, 0.00931204,
       0.01482678, 0.01526045, 0.01886478, 0.02358926, 0.03023679,
       0.02235327, 0.0474927 , 0.04787421, 0.07578909, 0.06701222])
fig12a_err_chich_max_T['0.200']= np.array([0.00111997, 0.00120797, 0.00119162, 0.00143023, 0.00235123,
       0.00241749, 0.00417044, 0.00746498, 0.01003041, 0.00866351,
       0.00728837, 0.010524  , 0.04208714, 0.0575437, 0.06405334])
fig12a_err_chich_max_T['0.150'] = np.array([0.00098975, 0.00130284, 0.00129674, 0.0013641 , 0.00217137,
       0.00290255, 0.00479195, 0.00626493, 0.00944029, 0.01124098,
       0.01326321, 0.01314737, 0.04248126, 0.05461592, 0.05406519])
fig12a_err_chich_max_T['0.100'] = np.array([0.00143484, 0.00141924, 0.00160111, 0.00184794, 0.00388189,
       0.00588065, 0.00994548, 0.02216608, 0.01702437, 0.01532842,
       0.01502255, 0.02487333, 0.0369930 , 0.04791035, 0.05839579])
fig12a_err_chich_max_T['0.067'] = np.array([0.00253192, 0.00225591, 0.00257876, 0.00377962, 0.00583556,
       0.00839509, 0.0137112 , 0.01955497, 0.01622759, 0.02502862,
       0.02736588, 0.03522447, 0.04098944, 0.05817279, 0.0652071 ])


==> benchmark_TPSC_DMFT_data_repository/produce_final_Uch_vs_T_n_0_875.py <==
#===============================================================================
# Generates the plot of U_sp vs T, for different values of U, at a fixed n=0.875
#===============================================================================


#===============================================================================
# Import modules
#===============================================================================
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title


#===============================================================================
# We load the data and make the plots
#===============================================================================
 
U_str_list = [str(U) for U in np.round(np.arange(0.5, 5.01, 0.5), decimals=1)] 
color_list = cmr.take_cmap_colors('cmr.guppy', len(U_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(U_str_list):]

fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=True, sharey=True)

for U_target, color, marker in zip(U_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the data from the file
    T, Uch_a, Uch_d, dUch_d = np.loadtxt(f"final_vertices_vs_T_n_0.875/U_target_{U_target}.out",\
        unpack=True, usecols=(0, 9, 10, 11))
    
    # We plot the results
    ax1[0].plot(T, Uch_a, linestyle='-', color=color, marker=marker)
    ax1[1].plot(T, Uch_d, linestyle='-', color=color, marker=marker, label=f"$U = {U_target}$")

    # Plot the errorbars for the right points
    idx_errorbars_present = np.where(dUch_d != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[1].errorbar(T[idx_errorbars_present], Uch_d[idx_errorbars_present], yerr=dUch_d[idx_errorbars_present],\
            linestyle='', color=color, marker='')
    

# We set the plot parameters
plt.setp(ax1[:], xlabel=r"$T$")
plt.setp(ax1[0], ylabel=r"$U_{\mathrm{ch}}$")

ax1[0].grid(which='both')
ax1[1].grid(which='both')

# We add the method labels in both panels
ax1[0].text(0.195, 13.2, r"\textbf{TPSC}")
ax1[1].text(0.11, 13.2, r"\textbf{TPSC+DMFT}")


ax1[1].legend(bbox_to_anchor=[1.01, 0.50], loc='center left', framealpha=1)

# We add the box containing the parameters kept constant
ax1[1].text(0.16, 10.9, r"\begin{align*}n&=0.875\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))


plt.tight_layout()
plt.savefig("figs/final_Uch_vs_T_n_0_875.pdf")
plt.show()


#===============================================================================
#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_Uch_vs_T_n_1.py <==
#===============================================================================
# Generates the plot of U_sp vs T, for different values of U, at a fixed n=0.875
#===============================================================================


#===============================================================================
# Import modules
#===============================================================================
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title


#===============================================================================
# We load the data and make the plots
#===============================================================================

U_str_list = [str(U) for U in np.round(np.arange(0.5, 5.01, 0.5), decimals=1)] 
color_list = cmr.take_cmap_colors('cmr.guppy', len(U_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(U_str_list):]

fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=True, sharey=True)

for U_target, color, marker in zip(U_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the data from the file
    T, Uch_a, Uch_d = np.loadtxt(f"final_vertices_vs_T_n_1.000/U_target_{U_target}.out",\
        unpack=True, usecols=(0, 9, 10))
    
    # We plot the results
    ax1[0].plot(T, Uch_a, linestyle='-', color=color, marker=marker)
    ax1[1].plot(T, Uch_d, linestyle='-', color=color, marker=marker, label=f"$U = {U_target}$")
    

# We set the plot parameters
plt.setp(ax1[:], xlabel=r"$T$")
plt.setp(ax1[0], ylabel=r"$U_{\mathrm{ch}}$")

ax1[0].grid(which='both')
ax1[1].grid(which='both')

# We add the method labels in both panels
ax1[0].text(0.18, 151, r"\textbf{TPSC}")
ax1[1].text(0.08, 151, r"\textbf{TPSC+DMFT}")

# We add the box containing the parameters kept constant
ax1[1].text(0.18, 138, r"\begin{align*}n&=1\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))


ax1[1].legend(bbox_to_anchor=[1.01, 0.50], loc='center left', framealpha=1)

plt.tight_layout()
plt.savefig("figs/final_Uch_vs_T_n_1.pdf")
plt.show()


#===============================================================================
#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_Usp_vs_T_n_0_875.py <==
#===============================================================================
# Generates the plot of U_sp vs T, for different values of U, at a fixed n=0.875
#===============================================================================


#===============================================================================
# Import modules
#===============================================================================
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title


#===============================================================================
# We load the data and make the plots
#===============================================================================

U_str_list = [str(U) for U in np.round(np.arange(0.5, 5.01, 0.5), decimals=1)] 
color_list = cmr.take_cmap_colors('cmr.guppy', len(U_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(U_str_list):]

fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=True, sharey=True)

for U_target, color, marker in zip(U_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the data from the file
    T, Ucrit_a, Ucrit_d, dUcrit_d, Usp_a, Usp_d, dUsp_d = np.loadtxt(f"final_vertices_vs_T_n_0.875/U_target_{U_target}.out",\
        unpack=True, usecols=(0, 3, 4, 5, 6, 7, 8))
    
    if U_target == U_str_list[-1]:
        Ucrit_d_avg = Ucrit_d
        dUcrit_d_avg = dUcrit_d**2
    else:
        Ucrit_d_avg += Ucrit_d
        dUcrit_d_avg += dUcrit_d**2

    # We plot the results
    ax1[0].plot(T, Usp_a, linestyle='-', color=color, marker=marker)
    ax1[1].plot(T, Usp_d, linestyle='-', color=color, marker=marker, label=f"$U = {U_target}$")

# We plot the critical U
Ucrit_d_avg /= len(U_str_list)
dUcrit_d_avg = np.sqrt(dUcrit_d_avg/len(U_str_list))
ax1[0].plot(T, Ucrit_a, linestyle=':', color='k', marker='')
ax1[1].plot(T, Ucrit_d_avg, linestyle=':', color='k', marker='')

# We set the plot parameters
plt.setp(ax1[:], xlabel=r"$T$")
plt.setp(ax1[0], ylabel=r"$U_{\mathrm{sp}}$")

ax1[0].grid(which='both')
ax1[1].grid(which='both')

# We add the method labels in both panels
ax1[0].text(0.065, 2.47, r"\textbf{TPSC}")
ax1[1].text(0.065, 2.47, r"\textbf{TPSC+DMFT}")



#ax1[0].set_ylim(0, 19)
#ax1[0].set_xlim(0.5, 4.5)
#ax1[1].set_xlim(0.5, 4.5)

ax1[1].legend(bbox_to_anchor=[1.01, 0.50], loc='center left', framealpha=1)

# We add the box containing the parameters kept constant
ax1[1].text(0.07, 2.3, r"\begin{align*}n&=0.875\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.tight_layout()
plt.savefig("figs/final_Usp_vs_T_n_0_875.pdf")
plt.show()



#===============================================================================
#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_Usp_vs_T_n_1.py <==
#===============================================================================
# Generates the plot of U_sp vs T, for different values of U, at a fixed n=1
#===============================================================================


#===============================================================================
# Import modules
#===============================================================================
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title



#===============================================================================
# We load the data and make the plots
#===============================================================================

U_str_list = [str(U) for U in np.round(np.arange(0.5, 5.01, 0.5), decimals=1)] 
color_list = cmr.take_cmap_colors('cmr.guppy', len(U_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(U_str_list):]

fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=True, sharey=True)



for U_target, color, marker in zip(U_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the data from the file
    T, Ucrit_a, Ucrit_d, dUcrit_d, Usp_a, Usp_d, dUsp_d = np.loadtxt(f"final_vertices_vs_T_n_1.000/U_target_{U_target}.out",\
        unpack=True, usecols=(0, 3, 4, 5, 6, 7, 8))
    
    if U_target == U_str_list[-1]:
        Ucrit_d_avg = Ucrit_d
    else:
        Ucrit_d_avg += Ucrit_d
    
    # We plot the results
    ax1[0].plot(T, Usp_a, linestyle='-', color=color, marker=marker)
    ax1[1].plot(T, Usp_d, linestyle='-', color=color, marker=marker, label=f"$U = {U_target}$")

# We plot the critical U
Ucrit_d_avg /= len(U_str_list)
ax1[0].plot(T, Ucrit_a, linestyle=':', color='k', marker='')
ax1[1].plot(T, Ucrit_d_avg, linestyle=':', color='k', marker='')

# We set the plot parameters
plt.setp(ax1[:], xlabel=r"$T$")
plt.setp(ax1[0], ylabel=r"$U_{\mathrm{sp}}$")

ax1[0].grid(which='both')
ax1[1].grid(which='both')

# We add the method labels in both panels
ax1[0].text(0.025, 2.14, r"\textbf{TPSC}")
ax1[1].text(0.025, 2.14, r"\textbf{TPSC+DMFT}")


ax1[1].legend(bbox_to_anchor=[1.01, 0.50], loc='center left', framealpha=1)

# We add the box containing the parameters kept constant
ax1[1].text(0.038, 2.0, r"\begin{align*}n&=1\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.tight_layout()
plt.savefig("figs/final_Usp_vs_T_n_1_000.pdf")
plt.show()



#===============================================================================
#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_chich_paths.py <==
#===============================================================================
# Script producing the full graph comparing chich(q, wn=0) for both TPSC methods,
# and exact Monte-Carlo results.
# Corresponds to FIG 12
# ==============================================================================

# ==============================================================================
# Importing the necessary modules
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title


#===============================================================================
# Loading the MC benchmark data for this plot
import FULL_FORMATTED_DIAGMC_DATA as mc_data

#===============================================================================
# Plotting the data, path 1

# We load the TPSC-A and TPSC-D data
Q_1_A, chich_1_A = np.loadtxt("final_chich_paths/re_path_1_A.out", unpack=True)
Q_1_D, chich_1_D = np.loadtxt("final_chich_paths/re_path_1_D.out", unpack=True)

Q_2_A, chich_2_A = np.loadtxt("final_chich_paths/re_path_2_A.out", unpack=True)
Q_2_D, chich_2_D = np.loadtxt("final_chich_paths/re_path_2_D.out", unpack=True)

# We mirror the data for the second part of the path
Q_1_A = np.concatenate((Q_1_A, Q_1_A+np.pi))
Q_1_D = np.concatenate((Q_1_D, Q_1_D+np.pi))

chich_1_A = np.concatenate((chich_1_A[::-1], chich_1_A))
chich_1_D = np.concatenate((chich_1_D[::-1], chich_1_D))

Q_2_A = np.concatenate((Q_2_A, Q_2_A+np.pi))
Q_2_D = np.concatenate((Q_2_D, Q_2_D+np.pi))

chich_2_A = np.concatenate((chich_2_A[::-1], chich_2_A))
chich_2_D = np.concatenate((chich_2_D[::-1], chich_2_D))

# We plot the curves
fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=False, sharey=True)

ax1[0].plot(Q_1_A, chich_1_A, linestyle='--', color='r', zorder=3)
ax1[0].plot(Q_1_D, chich_1_D, linestyle='-', color='b', zorder=3)

ax1[1].plot(Q_2_A, chich_2_A, linestyle='--', color='r', zorder=3, label="TPSC")
ax1[1].plot(Q_2_D, chich_2_D, linestyle='-', color='b', zorder=3, label="TPSC+DMFT")

ax1[0].plot(mc_data.fig10a_Q_path_QQ, mc_data.fig10a_chich_path_QQ,\
    linestyle=':', marker='s', color='k', markersize=3, zorder=1)

ax1[0].errorbar(mc_data.fig10a_Q_path_QQ[::2], mc_data.fig10a_chich_path_QQ[::2],\
    yerr=mc_data.fig10a_err_chich_path_QQ[::2], linestyle='', marker='s', color='k', markersize=3,\
    zorder=1, capsize=3)

ax1[1].plot(mc_data.fig10a_Q_path_0Q, mc_data.fig10a_chich_path_0Q,\
    linestyle=':', marker='s', color='k', markersize=3, zorder=1)

ax1[1].errorbar(mc_data.fig10a_Q_path_0Q[::3], mc_data.fig10a_chich_path_0Q[::3],\
    yerr=mc_data.fig10a_err_chich_path_0Q[::3], linestyle='', marker='s', color='k', markersize=3,\
    zorder=1, capsize=3, label="DiagMC")



# We set the plot parameters
plt.setp(ax1[0], ylabel=r"$\chi_{\mathrm{ch}}[\mathbf{q}, \omega=0]$")

ax1[0].grid(which='both')
ax1[1].grid(which='both')
ax1[1].legend(bbox_to_anchor=[1.02, 1.01], loc='upper right', framealpha=1)

ax1[0].set_xlim(0, 2*np.pi)
ax1[1].set_xlim(0, 2*np.pi)

ax1[0].set_xticks([0, np.pi, 2*np.pi], labels=[r'$(\pi,\pi)$', r'$(0,0)$', r'$(\pi,\pi)$'])
ax1[1].set_xticks([0, np.pi, 2*np.pi], labels=[r'$(0,\pi)$', r'$(0,0)$', r'$(0,\pi)$'])

# We add the box containing the parameters kept constant
ax1[1].text(1.21*np.pi, 0.223, r"\begin{align*}U&=5.0\\ n&=0.8 \\ T&=0.1\end{align*}", fontsize=MEDIUM_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))


plt.tight_layout()
plt.savefig("figs/final_chich_combined_paths.pdf")

plt.show()

==> benchmark_TPSC_DMFT_data_repository/produce_final_chichmax_U_T.py <==
#===============================================================================
# Script producing the full graph comparing chich_max vs U, for different values
# of temperature T, at n=0.875. The left panel shows the ansatz TPSC results vs
# Monte-Carlo results. The right panel shows the DMFT+TPSC results.
#===============================================================================

################################################################################
# Importing the necessary modules
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title

subplots_size_ratios = {'width_ratios' : [1,1], 'height_ratios' : [2.5,1]}

#===============================================================================
# Loading the MC benchmark data for this plot
import FULL_FORMATTED_DIAGMC_DATA as mc_data

#===============================================================================
# Plotting the data

beta_str_list = ['4.000', '5.000', '6.667', '10.000', '14.925']
T_str_list = ['0.250', '0.200', '0.150', '0.100', '0.067'] 

color_list = cmr.take_cmap_colors('cmr.guppy', len(beta_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(beta_str_list):]

fig1, ax1 = plt.subplots(nrows=2, ncols=2, sharex=True, sharey=False, gridspec_kw=subplots_size_ratios)

#===============================================================================
# Plotting the raw data on the top panels
for beta, temp, color, marker in zip(beta_str_list[::-1], T_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the TPSC data from the file
    U, chichmax_a, chichmax_d, dchichmax_d = np.loadtxt(f"final_chichmax_U_T/beta_{beta}.out",\
        unpack=True, usecols=(0, 3, 4, 5))

    # We load the Monte-Carlo results from the file and plot them on both panels
    if temp in mc_data.fig12a_chich_max_T:
        U_Simkovic = mc_data.fig12a_U
        chichmax_Simkovic = mc_data.fig12a_chich_max_T[temp]
        dchichmax_Simkovic = mc_data.fig12a_err_chich_max_T[temp]

        nbpts_avail = min(U_Simkovic.size, chichmax_Simkovic.size)
        U_Simkovic = U_Simkovic[:nbpts_avail]

        ax1[0,0].plot(U_Simkovic, chichmax_Simkovic, linestyle=':', color=color, marker=marker)
        ax1[0,1].plot(U_Simkovic, chichmax_Simkovic, linestyle=':', color=color, marker=marker)

        idx_errorbars_present = np.where(np.abs(dchichmax_Simkovic) > 1e-4)
        if idx_errorbars_present[0].size > 0:
            ax1[0,0].errorbar(U_Simkovic[idx_errorbars_present], chichmax_Simkovic[idx_errorbars_present],\
                yerr=dchichmax_Simkovic[idx_errorbars_present], linestyle='', color=color, marker='')
            ax1[0,1].errorbar(U_Simkovic[idx_errorbars_present], chichmax_Simkovic[idx_errorbars_present],\
                yerr=dchichmax_Simkovic[idx_errorbars_present], linestyle='', color=color, marker='')

    # We plot the TPSC_A/D results on their respective panels
    ax1[0,0].plot(U, chichmax_a, linestyle='-', color=color, marker=marker, label=f"$T = {temp}$")
    ax1[0,1].plot(U, chichmax_d, linestyle='-', color=color, marker=marker, label=f"$T = {temp}$")

    # We plot the errorbars on the points for which the error is present
    idx_errorbars_present = np.where(dchichmax_d != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[0,1].errorbar(U[idx_errorbars_present], chichmax_d[idx_errorbars_present], yerr=dchichmax_d[idx_errorbars_present],\
            linestyle='', color=color, marker='')





#===============================================================================
# Plotting the deviation data on the bottom panels

for beta, temp, color, marker in zip(beta_str_list[::-1], T_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the TPSC data from the file
    U, chichmax_a, chichmax_d, dchichmax_d = np.loadtxt(f"final_chichmax_U_T/beta_{beta}.out",\
        unpack=True, usecols=(0, 3, 4, 5))

    # We load the Monte-Carlo results from the file and plot them on both panels
    if temp in mc_data.fig12a_chich_max_T:
        U_Simkovic = mc_data.fig12a_U
        chichmax_Simkovic = mc_data.fig12a_chich_max_T[temp]
        dchichmax_Simkovic = mc_data.fig12a_err_chich_max_T[temp]

        nbpts_avail = min(U_Simkovic.size, chichmax_Simkovic.size)
        U_Simkovic = U_Simkovic[:nbpts_avail]

    # We select the points for which we have both TPSC and DiagMC data
    x_toPlot = []
    y_toPlot_TPSCA = []
    y_toPlot_TPSCD = []
    dy_toPlot_TPSCA = []
    dy_toPlot_TPSCD = []

    for ind_U, U_val in enumerate(U):
        if U_val in U_Simkovic:
            # On fait le calcul de l'erreur sur MC ici
            x_toPlot.append(U_val)
            ind_val_DiagMC = np.where(U_Simkovic == U_val)
            
            y_TPSCA_temp = (chichmax_a[ind_U] - chichmax_Simkovic[ind_val_DiagMC]) / chichmax_Simkovic[ind_val_DiagMC]
            y_TPSCD_temp = (chichmax_d[ind_U] - chichmax_Simkovic[ind_val_DiagMC]) / chichmax_Simkovic[ind_val_DiagMC]

            # calcul de barres d'erreur pour TPSCD
            dy_TPSCA_temp = np.abs(y_TPSCA_temp * dchichmax_Simkovic[ind_val_DiagMC]/chichmax_Simkovic[ind_val_DiagMC])
            
            dy_TPSCD_temp = np.sqrt((dchichmax_d[ind_U]/chichmax_Simkovic[ind_val_DiagMC])**2 \
                + (y_TPSCD_temp * dchichmax_Simkovic[ind_val_DiagMC]/chichmax_Simkovic[ind_val_DiagMC])**2)

            # We add the data to the arrays
            y_toPlot_TPSCA.append(y_TPSCA_temp[0])
            y_toPlot_TPSCD.append(y_TPSCD_temp[0])
            dy_toPlot_TPSCA.append(dy_TPSCA_temp[0])
            dy_toPlot_TPSCD.append(dy_TPSCD_temp[0])

    x_toPlot = np.array(x_toPlot)
    y_toPlot_TPSCA = 100*np.array(y_toPlot_TPSCA)
    y_toPlot_TPSCD = 100*np.array(y_toPlot_TPSCD)
    dy_toPlot_TPSCA = 100*np.array(dy_toPlot_TPSCA)
    dy_toPlot_TPSCD = 100*np.array(dy_toPlot_TPSCD)

    ax1[1,0].plot(x_toPlot, y_toPlot_TPSCA, linestyle='-', color=color, marker=marker)
    ax1[1,1].plot(x_toPlot, y_toPlot_TPSCD, linestyle='-', color=color, marker=marker, label=f"$T = {temp}$")

    # We plot the errorbars on the points for which the error is present
    idx_errorbars_present = np.where(dy_toPlot_TPSCA != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[1,0].errorbar(x_toPlot[idx_errorbars_present], y_toPlot_TPSCA[idx_errorbars_present], yerr=dy_toPlot_TPSCA[idx_errorbars_present],\
            linestyle='', color=color, marker='')

    idx_errorbars_present = np.where(dy_toPlot_TPSCD != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[1,1].errorbar(x_toPlot[idx_errorbars_present], y_toPlot_TPSCD[idx_errorbars_present], yerr=dy_toPlot_TPSCD[idx_errorbars_present],\
            linestyle='', color=color, marker='')



#===============================================================================
# We set the plot parameters
plt.setp(ax1[1,:], xlabel=r"$U$")
plt.setp(ax1[0,0], ylabel=r"$\chi_{\mathrm{ch}}(\mathbf{q}_{\mathrm{max}})$")
plt.setp(ax1[1,0], ylabel="$\Delta$ $(\%)$")

ax1[0,0].grid(which='both')
ax1[0,0].set_xlim(0.4, 5.2)
ax1[0,0].set_ylim(0.12, 0.91)
ax1[0,0].set_yscale("log")
ax1[0,0].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
ax1[0,0].set_yticks([0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8], labels=['0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8'])
#ax1[0,0].legend(bbox_to_anchor=(1.3, 1.04), loc='upper right')

ax1[0,1].grid(which='both')
ax1[0,1].set_xlim(0.4, 5.2)
ax1[0,1].set_ylim(0.12, 0.91)
ax1[0,1].set_yscale("log")
ax1[0,1].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
ax1[0,1].set_yticks([0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8], labels=['', '', '', '', '', '', ''])
#ax1[0,1].legend(bbox_to_anchor=(1.16, 1.1), loc='upper right')
ax1[0,1].tick_params(labelleft=False)

ax1[1,0].grid(which='both')
ax1[1,0].set_xlim(0.4, 5.2)
ax1[1,0].set_ylim(-40, 5)
ax1[1,0].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
ax1[1,0].set_yticks([-30, -20, -10, 0], labels=['-30', '-20', '-10', '0'])

ax1[1,1].grid(which='both')
ax1[1,1].set_xlim(0.4, 5.2)
ax1[1,1].set_ylim(-40, 5)
ax1[1,1].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
ax1[1,1].set_yticks([-30, -20, -10, 0], labels=['-30', '-20', '-10', '0'])
ax1[1,1].tick_params(labelleft=False)

# We add the legend split between the two top panels
handles, labels = ax1[0,1].get_legend_handles_labels()
ax1[0,0].legend(handles[:3], labels[:3], bbox_to_anchor=(1.03, 1.03), loc='upper right')
ax1[0,1].legend(handles[3:], labels[3:], bbox_to_anchor=(1.03, 1.03), loc='upper right')

# We add the method labels in both panels
ax1[0,0].text(0.55, 0.125, r"\textbf{TPSC}")
ax1[0,1].text(0.55, 0.125, r"\textbf{TPSC+DMFT}")

# We add the box containing the parameters kept constant
ax1[0,1].text(3.50, 0.45, r"\begin{align*}n&=0.875\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.tight_layout()
plt.savefig("figs/final_chichmax_U_T.pdf")

plt.show()



#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_chisp_paths.py <==
#===============================================================================
# Script producing the full graph comparing chisp(q, w=0) for both TPSC methods,
# and exact Monte-Carlo results. The plot is made for two different paths in
# the BZ.
# ==============================================================================

# ==============================================================================
# Importing the necessary modules
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title


#===============================================================================
# Loading the MC benchmark data for this plot
import FULL_FORMATTED_DIAGMC_DATA as mc_data

#===============================================================================
# Plotting the data, path 1

# We load the TPSC-A and TPSC-D data
Q_1_A, chisp_1_A = np.loadtxt("final_chisp_paths/re_path_1_A.out", unpack=True)
Q_1_D, chisp_1_D = np.loadtxt("final_chisp_paths/re_path_1_D.out", unpack=True)

Q_2_A, chisp_2_A = np.loadtxt("final_chisp_paths/re_path_2_A.out", unpack=True)
Q_2_D, chisp_2_D = np.loadtxt("final_chisp_paths/re_path_2_D.out", unpack=True)

# We mirror the data for the second part of the path
Q_1_A = np.concatenate((Q_1_A, Q_1_A+np.pi))
Q_1_D = np.concatenate((Q_1_D, Q_1_D+np.pi))

chisp_1_A = np.concatenate((chisp_1_A, chisp_1_A[::-1]))
chisp_1_D = np.concatenate((chisp_1_D, chisp_1_D[::-1]))

Q_2_A = np.concatenate((Q_2_A, Q_2_A+np.pi))
Q_2_D = np.concatenate((Q_2_D, Q_2_D+np.pi))

chisp_2_A = np.concatenate((chisp_2_A, chisp_2_A[::-1]))
chisp_2_D = np.concatenate((chisp_2_D, chisp_2_D[::-1]))

# We plot the curves
fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=False, sharey=True)

ax1[0].plot(Q_1_A, chisp_1_A, linestyle='--', color='r', zorder=3, label="TPSC")
ax1[0].plot(Q_1_D, chisp_1_D, linestyle='-', color='b', zorder=3, label="TPSC+DMFT")

ax1[0].plot(mc_data.fig2b_Q_path_QQ, 4*mc_data.fig2b_chisp_path_QQ,\
    linestyle=':', marker='s', color='k', markersize=3, zorder=1)

ax1[0].errorbar(mc_data.fig2b_Q_path_QQ[::2], 4*mc_data.fig2b_chisp_path_QQ[::2],\
    yerr=4*mc_data.fig2b_err_chisp_path_0Q[::2], linestyle='', marker='s', color='k', markersize=3,\
    zorder=1, capsize=3, label="DiagMC")

ax1[1].plot(Q_2_A, chisp_2_A, linestyle='--', color='r', zorder=3, label="TPSC")
ax1[1].plot(Q_2_D, chisp_2_D, linestyle='-', color='b', zorder=3, label="TPSC+DMFT")

ax1[1].plot(mc_data.fig2b_Q_path_0Q, 4*mc_data.fig2b_chisp_path_0Q,\
    linestyle=':', marker='s', color='k', markersize=3, zorder=1)

ax1[1].errorbar(mc_data.fig2b_Q_path_0Q[::2], 4*mc_data.fig2b_chisp_path_0Q[::2],\
    yerr=4*mc_data.fig2b_err_chisp_path_0Q[::2], linestyle='', marker='s', color='k', markersize=3,\
    zorder=1, capsize=3, label="DiagMC")




# We set the plot parameters
plt.setp(ax1[0], ylabel=r"$\chi_{\mathrm{sp}}[\mathbf{q}, \omega=0]$")

ax1[0].grid(which='both')
ax1[1].grid(which='both')
ax1[0].legend(bbox_to_anchor=(1.02, 1.01), loc='upper right', framealpha=1)
ax1[0].set_xlim(0, 2*np.pi)
ax1[0].set_xticks([0, np.pi, 2*np.pi], labels=[r'$(0,0)$', r'$(\pi,\pi)$', r'$(0,0)$'])
ax1[1].set_xticks([0, np.pi, 2*np.pi], labels=[r'$(0,\pi)$', r'$(\pi,\pi)$', r'$(0,\pi)$'])

# We add the box containing the parameters kept constant
ax1[1].text(1.33*np.pi, 5.77, r"\begin{align*}U&=5.0\\ n&=0.8 \\ T&=0.1\end{align*}", fontsize=MEDIUM_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.tight_layout()
plt.savefig("figs/final_chisp_paths.pdf")

plt.show()

==> benchmark_TPSC_DMFT_data_repository/produce_final_chispmax_U_T.py <==
#===============================================================================
# Script producing the full graph comparing chisp_max vs U, for different values
# of temperature T, at n=0.875. The left panel shows the ansatz TPSC results vs
# Monte-Carlo results. The right panel shows the DMFT+TPSC results.
#===============================================================================

################################################################################
# Importing the necessary modules
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title

subplots_size_ratios = {'width_ratios' : [1,1], 'height_ratios' : [2.5,1]}

#===============================================================================
# Loading the MC benchmark data for this plot
import FULL_FORMATTED_DIAGMC_DATA as mc_data

#===============================================================================
# Plotting the data

beta_str_list = ['4.000', '5.000', '6.667', '10.000', '14.925']
T_str_list = ['0.250', '0.200', '0.150', '0.100', '0.067'] 

color_list = cmr.take_cmap_colors('cmr.guppy', len(beta_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(beta_str_list):]

fig1, ax1 = plt.subplots(nrows=2, ncols=2, sharex=True, sharey=False, gridspec_kw=subplots_size_ratios)



#=================================================================================
# Plotting the raw data in the top two subplots
for beta, temp, color, marker in zip(beta_str_list[::-1], T_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the TPSC data from the file
    U, chispmax_a, chispmax_d, dchispmax_d = np.loadtxt(f"final_chispmax_U_T/beta_{beta}.out",\
        unpack=True, usecols=(0, 3, 4, 5))
    
    # We load the Monte-Carlo results from the file and plot them on both panels
    if temp in mc_data.fig3b_chisp_max_T:
        U_Simkovic = mc_data.fig3b_U
        chispmax_Simkovic = mc_data.fig3b_chisp_max_T[temp]
        dchispmax_Simkovic = mc_data.fig3b_err_chisp_max_T[temp]

        nbpts_avail = min(U_Simkovic.size, chispmax_Simkovic.size)
        U_Simkovic = U_Simkovic[:nbpts_avail]

        ax1[0,0].plot(U_Simkovic, 4*chispmax_Simkovic, linestyle=':', color=color, marker=marker)
        ax1[0,1].plot(U_Simkovic, 4*chispmax_Simkovic, linestyle=':', color=color, marker=marker)

        idx_errorbars_present = np.where(np.abs(dchispmax_Simkovic) > 1e-2)
        if idx_errorbars_present[0].size > 0:
            ax1[0,0].errorbar(U_Simkovic[idx_errorbars_present], 4*chispmax_Simkovic[idx_errorbars_present],\
                yerr=4*dchispmax_Simkovic[idx_errorbars_present], linestyle='', color=color, marker='')
            ax1[0,1].errorbar(U_Simkovic[idx_errorbars_present], 4*chispmax_Simkovic[idx_errorbars_present],\
                yerr=4*dchispmax_Simkovic[idx_errorbars_present], linestyle='', color=color, marker='')
    else:
        print(f"temperature '{temp}' not in mc data file... skipping")

    # We plot the TPSC_A/D results on their respective panels
    ax1[0,0].plot(U, chispmax_a, linestyle='-', color=color, marker=marker)
    ax1[0,1].plot(U, chispmax_d, linestyle='-', color=color, marker=marker, label=f"$T = {temp}$")

    # We plot the errorbars on the points for which the error is present
    idx_errorbars_present = np.where(dchispmax_d != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[0,1].errorbar(U[idx_errorbars_present], chispmax_d[idx_errorbars_present], yerr=dchispmax_d[idx_errorbars_present],\
            linestyle='', color=color, marker='')


# We make an inset of a full curve at the top left of the right panel,
# for the curve n=0.925
beta_inset = '10.000'
T_inset = '0.100'
left, bottom, width, height = [0.195, 0.70, 0.15, 0.22]
ax2 = fig1.add_axes([left, bottom, width, height])
U, chispmax_d = np.loadtxt(f"final_chispmax_U_T/beta_{beta_inset}.out", unpack=True, usecols=(0,4))
U_Simkovic = mc_data.fig3b_U
chispmax_Simkovic = mc_data.fig3b_chisp_max_T[T_inset]
U_Simkovic = U_Simkovic[:chispmax_Simkovic.size]

color_inset = color_list[beta_str_list.index(beta_inset)]
marker_inset = marker_list[beta_str_list.index(beta_inset)]

ax2.plot(U, chispmax_d, linestyle='-', color=color_inset, marker='')
ax2.plot(U_Simkovic, 4*chispmax_Simkovic, linestyle=':', color=color_inset, marker='')
ax2.plot(U[::4], chispmax_d[::4], linestyle='', color=color_inset, marker=marker_inset)
ax2.plot(U_Simkovic[::4], 4*chispmax_Simkovic[::4], linestyle='', color=color_inset, marker=marker_inset)
#ax2.set_ylim(0, 20)
ax2.set_xlim(0, 8)
ax2.set_yscale('log')

ax2.tick_params(axis='both', which='major')
ax2.set_xticks(ticks=[0, 2, 4, 6], labels=['0', '2', '4', '6'])


#=================================================================================
# Plotting the deviation in the bottom subplots
for beta, temp, color, marker in zip(beta_str_list[::-1], T_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the TPSC data from the file
    U, chispmax_a, chispmax_d, dchispmax_d = np.loadtxt(f"final_chispmax_U_T/beta_{beta}.out",\
        unpack=True, usecols=(0, 3, 4, 5))
    
    # We load the Monte-Carlo results and scale them by 4
    if temp in mc_data.fig3b_chisp_max_T:
        U_Simkovic = mc_data.fig3b_U
        chispmax_Simkovic = 4*mc_data.fig3b_chisp_max_T[temp]
        dchispmax_Simkovic = 4*mc_data.fig3b_err_chisp_max_T[temp]

        nbpts_avail = min(U_Simkovic.size, chispmax_Simkovic.size)
        U_Simkovic = U_Simkovic[:nbpts_avail]

    # We select the points for which we have both TPSC and DiagMC data
    x_toPlot = []
    y_toPlot_TPSCA = []
    y_toPlot_TPSCD = []
    dy_toPlot_TPSCA = []
    dy_toPlot_TPSCD = []

    for ind_U, U_val in enumerate(U):
        if U_val in U_Simkovic:
            # On fait le calcul de l'erreur sur MC ici
            x_toPlot.append(U_val)
            ind_val_DiagMC = np.where(U_Simkovic == U_val)
            
            y_TPSCA_temp = (chispmax_a[ind_U] - chispmax_Simkovic[ind_val_DiagMC]) / chispmax_Simkovic[ind_val_DiagMC]
            y_TPSCD_temp = (chispmax_d[ind_U] - chispmax_Simkovic[ind_val_DiagMC]) / chispmax_Simkovic[ind_val_DiagMC]

            # calcul de barres d'erreur pour TPSCD
            dy_TPSCA_temp = np.abs(y_TPSCA_temp * dchispmax_Simkovic[ind_val_DiagMC]/chispmax_Simkovic[ind_val_DiagMC])

            dy_TPSCD_temp = np.sqrt((dchispmax_d[ind_U]/chispmax_Simkovic[ind_val_DiagMC])**2 \
                + (y_TPSCD_temp * dchispmax_Simkovic[ind_val_DiagMC]/chispmax_Simkovic[ind_val_DiagMC])**2)

            # We add the data to the arrays
            y_toPlot_TPSCA.append(y_TPSCA_temp[0])
            y_toPlot_TPSCD.append(y_TPSCD_temp[0])
            dy_toPlot_TPSCA.append(dy_TPSCA_temp[0])
            dy_toPlot_TPSCD.append(dy_TPSCD_temp[0])

    x_toPlot = np.array(x_toPlot)
    y_toPlot_TPSCA = 100*np.array(y_toPlot_TPSCA)
    y_toPlot_TPSCD = 100*np.array(y_toPlot_TPSCD)
    dy_toPlot_TPSCA = 100*np.array(dy_toPlot_TPSCA)
    dy_toPlot_TPSCD = 100*np.array(dy_toPlot_TPSCD)

    ax1[1,0].plot(x_toPlot, y_toPlot_TPSCA, linestyle='-', color=color, marker=marker)
    ax1[1,1].plot(x_toPlot, y_toPlot_TPSCD, linestyle='-', color=color, marker=marker, label=f"$T = {temp}$")

    # We plot the errorbars on the points for which the error is present
    idx_errorbars_present = np.where(dy_toPlot_TPSCA != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[1,0].errorbar(x_toPlot[idx_errorbars_present], y_toPlot_TPSCA[idx_errorbars_present], yerr=dy_toPlot_TPSCA[idx_errorbars_present],\
            linestyle='', color=color, marker='')

    idx_errorbars_present = np.where(dy_toPlot_TPSCD != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[1,1].errorbar(x_toPlot[idx_errorbars_present], y_toPlot_TPSCD[idx_errorbars_present], yerr=dy_toPlot_TPSCD[idx_errorbars_present],\
            linestyle='', color=color, marker='')



# We set the plot parameters
plt.setp(ax1[1,:], xlabel=r"$U$")
plt.setp(ax1[0,0], ylabel=r"$\chi_{\mathrm{sp}}(\mathbf{q}_{\mathrm{max}})$")
plt.setp(ax1[1,0], ylabel="$\Delta$ $(\%)$")

ax1[0,0].grid(which='both')
ax1[0,0].set_xlim(0.5, 5)
ax1[0,0].set_ylim(0.9, 100)
ax1[0,0].set_yscale("log")
ax1[0,0].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])

ax1[0,1].grid(which='both')
ax1[0,1].set_xlim(0.5, 5)
ax1[0,1].set_ylim(0.9, 100)
ax1[0,1].set_yscale("log")
ax1[0,1].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
ax1[0,1].legend(loc='upper left', bbox_to_anchor=[-0.1, 1.05])
ax1[0,1].tick_params(labelleft=False)

ax1[1,0].grid(which='both')
ax1[1,0].set_xlim(0.5, 5)
ax1[1,0].set_ylim(-30, 250)
ax1[1,0].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
ax1[1,0].set_yticks([0, 100, 200], labels=['0', '100', '200'])

ax1[1,1].grid(which='both')
ax1[1,1].set_xlim(0.5, 5)
ax1[1,1].set_ylim(-30, 250)
ax1[1,1].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
ax1[1,1].set_yticks([0, 100, 200], labels=['0', '100', '200'])
ax1[1,1].tick_params(labelleft=False)

# We add the method labels in both panels
ax1[0,0].text(3.75, 1, r"\textbf{TPSC}")
ax1[0,1].text(2.55, 1, r"\textbf{TPSC+DMFT}")

# We add the box containing the parameters kept constant
ax1[0,1].text(3.30, 60.0, r"\begin{align*}n&=0.875\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.tight_layout()
plt.savefig("figs/final_chispmax_U_T.pdf")

plt.show()



#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_chispmax_U_n.py <==
#===============================================================================
# Script producing the full graph comparing chisp_max vs U, for different values
# of electron density n. The left panel shows the ansatz TPSC results vs
# Monte-Carlo results. The right panel shows the DMFT+TPSC results.
#===============================================================================

################################################################################
# Importing the necessary modules
import numpy as np
import math
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title

total_figsize=(12, 6)
subplots_size_ratios = {'width_ratios' : [1,1], 'height_ratios' : [2.5,1]}

#===============================================================================
# Loading the MC benchmark data for this plot
import FULL_FORMATTED_DIAGMC_DATA as mc_data

#===============================================================================
# Plotting the data

density_str_list = ['0.800', '0.825', '0.850', '0.875', '0.900', '0.925', '0.950', '0.975', '1.000']
color_list = cmr.take_cmap_colors('cmr.guppy', len(density_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(density_str_list):]

fig1, ax1 = plt.subplots(nrows=2, ncols=2, sharex=True, sharey=False, figsize=total_figsize, gridspec_kw=subplots_size_ratios)


#===============================================================================
# Plotting the raw data on the top panels

for density, color, marker in zip(density_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the TPSC data from the file
    U, chispmax_a, chispmax_d, dchispmax_d = np.loadtxt(f"final_chispmax_U_n/n_target_{density}.out",\
        unpack=True, usecols=(0, 3, 4, 5))

    # We load the Monte-Carlo results from the file and plot them on both panels
    if density in mc_data.fig3a_chisp_max_n:
        U_Simkovic = mc_data.fig3a_U
        chispmax_Simkovic = mc_data.fig3a_chisp_max_n[density]
        dchispmax_Simkovic = mc_data.fig3a_err_chisp_max_n[density]

        nbpts_avail = min(U_Simkovic.size, chispmax_Simkovic.size)
        U_Simkovic = U_Simkovic[:nbpts_avail]

        ax1[0,0].plot(U_Simkovic, 4*chispmax_Simkovic, linestyle=':', color=color, marker=marker)
        ax1[0,1].plot(U_Simkovic, 4*chispmax_Simkovic, linestyle=':', color=color, marker=marker)

        idx_errorbars_present = np.where(np.abs(dchispmax_Simkovic) > 1e-2)
        if idx_errorbars_present[0].size > 0:
            ax1[0,0].errorbar(U_Simkovic[idx_errorbars_present], 4*chispmax_Simkovic[idx_errorbars_present],\
                yerr=4*dchispmax_Simkovic[idx_errorbars_present], linestyle='', color=color, marker='')
            ax1[0,1].errorbar(U_Simkovic[idx_errorbars_present], 4*chispmax_Simkovic[idx_errorbars_present],\
                yerr=4*dchispmax_Simkovic[idx_errorbars_present], linestyle='', color=color, marker='')
    else:
        print(f"density '{density}' not in mc data file... skipping")


    # We plot the TPSC_A/D results on their respective panels
    ax1[0,0].plot(U, chispmax_a, linestyle='-', color=color, marker=marker)
    ax1[0,1].plot(U, chispmax_d, linestyle='-', color=color, marker=marker, label=f"$n = {density}$")

    # We plot the errorbars on the points for which the error is present
    idx_errorbars_present = np.where(dchispmax_d != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[0,1].errorbar(U[idx_errorbars_present], chispmax_d[idx_errorbars_present], yerr=dchispmax_d[idx_errorbars_present],\
            linestyle='', color=color, marker='')
    

# We add the method labels in both panels
ax1[0,0].text(2.25, 26, r"\textbf{TPSC}")
ax1[0,1].text(1.40, 26, r"\textbf{TPSC+DMFT}")

# We make an inset of a full curve at the top left of the right panel,
# for the curve n=0.925
density_inset = '0.925'
left, bottom, width, height = [0.105, 0.75, 0.15, 0.20]
ax2 = fig1.add_axes([left, bottom, width, height])
U, chispmax_d, dchispmax_d = np.loadtxt(f"final_chispmax_U_n/n_target_{density_inset}.out", unpack=True, usecols=(0,4,5))
U_Simkovic = mc_data.fig3a_U
chispmax_Simkovic = mc_data.fig3a_chisp_max_n[density_inset]
dchispmax_Simkovic = mc_data.fig3a_err_chisp_max_n[density_inset]

nbpts_avail = min(U_Simkovic.size, chispmax_Simkovic.size)
U_Simkovic = U_Simkovic[:nbpts_avail]

color_inset = color_list[density_str_list.index(density_inset)]
marker_inset = marker_list[density_str_list.index(density_inset)]

ax2.plot(U, chispmax_d, linestyle='-', color=color_inset, marker='')
ax2.plot(U_Simkovic, 4*chispmax_Simkovic, linestyle=':', color=color_inset, marker='')
ax2.plot(U[::3], chispmax_d[::3], linestyle='', color=color_inset, marker=marker_inset)
ax2.plot(U_Simkovic[::3], 4*chispmax_Simkovic[::3], linestyle='', color=color_inset, marker=marker_inset)
ax2.set_xlim(0, 7.5)
#ax2.set_ylim(0, 20)
ax2.set_yscale("log")

ax2.tick_params(axis='both', which='major')
ax2.set_xticks(ticks=[0, 2, 4, 6, 8], labels=['0', '2', '4', '6', '8'])
#ax2.grid(which='major')

#===============================================================================
# Plotting the deviation data on the bottom panels
for density, color, marker in zip(density_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We check that we have both MC and TPSC data for that density
    if density not in mc_data.fig3a_chisp_max_n:
        continue
    
    # We load the TPSC data from the file
    U, chispmax_a, chispmax_d, dchispmax_d = np.loadtxt(f"final_chispmax_U_n/n_target_{density}.out",\
        unpack=True, usecols=(0, 3, 4, 5))

    # We load the Monte-Carlo results from the file, scaling them by 4 to be coherent with our convention
    U_Simkovic = mc_data.fig3a_U
    chispmax_Simkovic = 4*mc_data.fig3a_chisp_max_n[density]
    dchispmax_Simkovic = 4*mc_data.fig3a_err_chisp_max_n[density]
    U_Simkovic = U_Simkovic[:chispmax_Simkovic.size]

    # We get the points for which we know both the TPSC(-D) and DiagMC data
    x_toPlot = []
    y_toPlot_TPSCA = []
    y_toPlot_TPSCD = []
    dy_toPlot_TPSCA = []
    dy_toPlot_TPSCD = []

    for ind_U, U_val in enumerate(U):
        if U_val in U_Simkovic:
            # On fait le calcul de l'erreur sur MC ici
            x_toPlot.append(U_val)
            ind_val_DiagMC = np.where(U_Simkovic == U_val)
            
            y_TPSCA_temp = (chispmax_a[ind_U] - chispmax_Simkovic[ind_val_DiagMC]) / chispmax_Simkovic[ind_val_DiagMC]
            y_TPSCD_temp = (chispmax_d[ind_U] - chispmax_Simkovic[ind_val_DiagMC]) / chispmax_Simkovic[ind_val_DiagMC]

            # calcul de barres d'erreur pour TPSCD
            dy_TPSCA_temp = np.abs(y_TPSCA_temp * dchispmax_Simkovic[ind_val_DiagMC]/chispmax_Simkovic[ind_val_DiagMC])

            dy_TPSCD_temp = np.sqrt((dchispmax_d[ind_U]/chispmax_Simkovic[ind_val_DiagMC])**2 \
                + (y_TPSCD_temp * dchispmax_Simkovic[ind_val_DiagMC]/chispmax_Simkovic[ind_val_DiagMC])**2)

            # We add the data to the arrays
            y_toPlot_TPSCA.append(y_TPSCA_temp[0])
            y_toPlot_TPSCD.append(y_TPSCD_temp[0])
            dy_toPlot_TPSCA.append(dy_TPSCA_temp[0])
            dy_toPlot_TPSCD.append(dy_TPSCD_temp[0])
            

    # We plot the TPSC_A/D violation results
    x_toPlot = np.array(x_toPlot)
    y_toPlot_TPSCA = 100*np.array(y_toPlot_TPSCA)
    y_toPlot_TPSCD = 100*np.array(y_toPlot_TPSCD)
    dy_toPlot_TPSCA = 100*np.array(dy_toPlot_TPSCA)
    dy_toPlot_TPSCD = 100*np.array(dy_toPlot_TPSCD)

    ax1[1,0].plot(x_toPlot, y_toPlot_TPSCA, linestyle='-', color=color, marker=marker, label=f"$n = {density}$")
    ax1[1,1].plot(x_toPlot, y_toPlot_TPSCD, linestyle='-', color=color, marker=marker)

    # We plot the errorbars on the points for which the error is present
    idx_errorbars_present = np.where(dy_toPlot_TPSCA != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[1,0].errorbar(x_toPlot[idx_errorbars_present], y_toPlot_TPSCA[idx_errorbars_present], yerr=dy_toPlot_TPSCA[idx_errorbars_present],\
            linestyle='', color=color, marker='')

    idx_errorbars_present = np.where(dy_toPlot_TPSCD != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[1,1].errorbar(x_toPlot[idx_errorbars_present], y_toPlot_TPSCD[idx_errorbars_present], yerr=dy_toPlot_TPSCD[idx_errorbars_present],\
            linestyle='', color=color, marker='')


#===============================================================================
# We set the plot parameters
plt.setp(ax1[1,:], xlabel=r"$U$")
plt.setp(ax1[0,0], ylabel=r"$\chi_{\mathrm{sp}}(\mathbf{q}_{\mathrm{max}})$")
plt.setp(ax1[1,0], ylabel="$\Delta$ $(\%)$")

ax1[0,0].grid(which='both')
ax1[0,0].set_xlim(0.5, 4.5)
ax1[0,0].set_ylim(0.7, 35)
ax1[0,0].set_yscale("log")
ax1[0,0].set_xticks([1, 2, 3, 4], labels=['1', '2', '3', '4'])

ax1[0,1].grid(which='both')
ax1[0,1].set_xlim(0.5, 4.5)
ax1[0,1].set_ylim(0.7, 35)
ax1[0,1].set_yscale("log")
ax1[0,1].set_xticks([1, 2, 3, 4], labels=['1', '2', '3', '4'])
ax1[0,1].legend(loc='upper left', bbox_to_anchor=[-0.1, 1.02])
ax1[0,1].tick_params(labelleft=False)

ax1[1,0].grid(which='both')
ax1[1,0].set_xlim(0.5, 4.5)
ax1[1,0].set_ylim(-60, 125)
ax1[1,0].set_xticks([1, 2, 3, 4], labels=['1', '2', '3', '4'])
ax1[1,0].set_yticks([-50, 0, 50, 100], labels=['-50', '0', '50', '100'])

ax1[1,1].grid(which='both')
ax1[1,1].set_xlim(0.5, 4.5)
ax1[1,1].set_ylim(-60, 125)
ax1[1,1].set_xticks([1, 2, 3, 4], labels=['1', '2', '3', '4'])
ax1[1,1].set_yticks([-50, 0, 50, 100], labels=['-50', '0', '50', '100'])
ax1[1,1].tick_params(labelleft=False)

# We add the text for the constant parameter
ax1[0,1].text(3.9, 0.85, r"\begin{align*}T&=0.2\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.tight_layout()
plt.savefig("figs/final_chispmax_U_n.pdf")

plt.show()



#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_doubleocc_T_U_2_n_1.py <==
#===============================================================================
# Script producing the full graph comparing the double occupancy for U=2, n=1,
# as a function of temperature
#===============================================================================

################################################################################
# Importing the necessary modules
import numpy as np
import matplotlib.pyplot as plt

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title

################################################################################
# Loading the data
folder = "final_doubleocc_T_U_2_n_1/"
beta_TPSC, D_TPSC = np.loadtxt(folder+'TPSC.out', unpack=True)
beta_DiagMC, D_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)
beta_PMDMFT, D_PMDMFT = np.loadtxt(folder+'PM_DMFT.out', unpack=True, usecols=(0,1))
beta_AFMDMFT, D_AFMDMFT = np.loadtxt(folder+'AFM_DMFT.out', unpack=True, usecols=(0,1))


################################################################################
# Plotting the data
plt.figure()

plt.plot(beta_TPSC, D_TPSC, 'r-<', label="TPSC")
plt.plot(beta_DiagMC, D_DiagMC, 'k-s', label="DiagMC")
plt.plot(beta_PMDMFT, D_PMDMFT, 'b-o', label="PM-DMFT")
plt.plot(beta_AFMDMFT, D_AFMDMFT, 'g-*', label="AFM-DMFT")


handles, labels = plt.gca().get_legend_handles_labels()
handles = [handles[2], handles[3], handles[1], handles[0]]
labels = [labels[2], labels[3], labels[1], labels[0]]

# We add the box containing the parameters kept constant
plt.text(31, 0.1930, r"\begin{align*}U&=2\\ n&=1\end{align*}", fontsize=MEDIUM_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.legend(handles, labels, loc='lower right')
plt.grid(which='major')

plt.xlabel(r"$1/T$")
plt.ylabel(r"$\langle n_{\uparrow} n_{\downarrow} \rangle$")

plt.tight_layout()
plt.savefig('figs/final_doubleocc_T_U_2_n_1.pdf')
plt.show()



==> benchmark_TPSC_DMFT_data_repository/produce_final_doubleocc_T_U_n_0_875.py <==
#===============================================================================
# Generates the plot of U_sp vs T, for different values of U, at a fixed n=0.875
#===============================================================================


#===============================================================================
# Import modules
#===============================================================================
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title

#===============================================================================
# Loading the MC benchmark data for this plot
import FULL_FORMATTED_DIAGMC_DATA as mc_data

#===============================================================================
# We load the data and make the plots
#===============================================================================

#U_str_list = [str(U)+'00' for U in np.round(np.arange(0.5, 5.01, 0.5), decimals=1)]
U_str_list = ['2.000', '3.000', '4.000', '5.000']
color_list = cmr.take_cmap_colors('cmr.guppy', len(U_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(U_str_list):]

fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=True, sharey=True)

for U_target, color, marker in zip(U_str_list, color_list, marker_list):
    # We load the data from the file
    T, tpsc_a_D, dmft_D, dmft_dD = np.loadtxt(f"final_doubleocc_T_U/U_target_{U_target}.out",\
        unpack=True, usecols=(0, 3, 4, 5))

    # We load the Monte-Carlo results from the file and plot them on both panels
    if U_target in mc_data.fig4a_inset_docc_U:
        T_Simkovic = mc_data.fig4a_inset_T
        docc_Simkovic = mc_data.fig4a_inset_docc_U[U_target]
        err_docc_Simkovic = mc_data.fig4a_inset_err_docc_U[U_target]

        nbpts_avail = min(T_Simkovic.size, docc_Simkovic.size)
        T_Simkovic = T_Simkovic[:nbpts_avail]

        ax1[0].plot(T_Simkovic, docc_Simkovic, linestyle=':', color=color, marker=marker)
        ax1[1].plot(T_Simkovic, docc_Simkovic, linestyle=':', color=color, marker=marker)

        idx_errorbars_present = np.where(np.abs(err_docc_Simkovic) > 1e-3)
        if idx_errorbars_present[0].size > 0:
            ax1[0].errorbar(T_Simkovic[idx_errorbars_present], docc_Simkovic[idx_errorbars_present],\
                yerr=err_docc_Simkovic[idx_errorbars_present], linestyle='', color=color, marker='')
            ax1[1].errorbar(T_Simkovic[idx_errorbars_present], docc_Simkovic[idx_errorbars_present],\
                yerr=err_docc_Simkovic[idx_errorbars_present], linestyle='', color=color, marker='')
    else:
        print(f"U_target '{U_target}' not in mc data file... skipping")
    
    # We plot the results
    ax1[0].plot(T, tpsc_a_D, linestyle='-', color=color, marker=marker)
    ax1[1].plot(T, dmft_D, linestyle='-', color=color, marker=marker, label=f"$U = {float(U_target):.0f}$")

    # We plot the errorbars on the points for which the error is present
    idx_errorbars_present = np.where(dmft_dD != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[1].errorbar(T[idx_errorbars_present], dmft_D[idx_errorbars_present], yerr=dmft_dD[idx_errorbars_present],\
            linestyle='', color=color, marker='')
    

# We set the plot parameters
plt.setp(ax1[:], xlabel=r"$T$")
plt.setp(ax1[0], ylabel=r"$\langle n_{\uparrow} n_{\downarrow} \rangle$")

ax1[0].grid(which='both')
ax1[1].grid(which='both')

# We add the method labels in both panels
ax1[0].text(0.21, 0.149, r"\textbf{TPSC}")
ax1[1].text(0.18, 0.149, r"\textbf{PM-DMFT}")

# We add the box containing the parameters kept constant
ax1[0].text(0.107, 0.148, r"\begin{align*}n&=0.875\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

ax1[0].set_xlim(0.1, 0.25)
ax1[0].set_ylim(0.052, 0.155)
fig1.legend(bbox_to_anchor=[0.54, 0.15], loc='lower center', ncol=4, columnspacing=0.85, framealpha=1)

plt.tight_layout()
plt.savefig("figs/final_doubleocc_T_U_n_0_875.pdf")
plt.show()


#===============================================================================
#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_doubleocc_T_U_n_1.py <==
#===============================================================================
# Generates the plot of the double occupancy vs T, for different values of U, 
# at n=1
#===============================================================================


#===============================================================================
# Import modules
#===============================================================================
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title


#===============================================================================
# We load the data and make the plots
#===============================================================================

U_str_list = [str(U)+'00' for U in np.round(np.arange(0.5, 5.01, 0.5), decimals=1)] 
color_list = cmr.take_cmap_colors('cmr.guppy', len(U_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(U_str_list):]

fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=True, sharey=True)

for U_target, color, marker in zip(U_str_list, color_list, marker_list):
    # We load the data from the file
    T, tpsc_a_D, dmft_D, dmft_dD = np.loadtxt(f"final_doubleocc_T_U_n_1/U_target_{U_target}.out",\
        unpack=True, usecols=(0, 3, 4, 5))
    
    # We plot the results
    ax1[0].plot(T, tpsc_a_D, linestyle='-', color=color, marker=marker)
    ax1[1].plot(T, dmft_D, linestyle='-', color=color, marker=marker, label=f"$U = {float(U_target):.1f}$")
    

# We set the plot parameters
plt.setp(ax1[:], xlabel=r"$T$")
plt.setp(ax1[0], ylabel=r"$\langle n_{\uparrow} n_{\downarrow} \rangle$")

ax1[0].grid(which='both')
ax1[1].grid(which='both')

# We add the method labels in both panels
ax1[0].text(0.18, 0.248, r"\textbf{TPSC}")
ax1[1].text(0.11, 0.248, r"\textbf{PM-DMFT}")

# We add the box containing the parameters kept constant
ax1[1].text(0.17, 0.06, r"\begin{align*}n&=1\end{align*}", fontsize=MEDIUM_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

ax1[0].set_ylim(0.05, 0.26)
ax1[1].set_ylim(0.05, 0.26)


ax1[1].legend(bbox_to_anchor=[1.01, 0.50], loc='center left', framealpha=1)

plt.tight_layout()
plt.savefig("figs/final_doubleocc_T_U_n_1.pdf")
plt.show()


#===============================================================================
#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_doubleocc_U_n.py <==
#===============================================================================
# Script producing the full graph comparing the double occupancy at T=0.2
#===============================================================================

################################################################################
# Importing the necessary modules
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title

subplots_size_ratios = {'width_ratios' : [1,1], 'height_ratios' : [2.5,1]}

#===============================================================================
# Loading the MC benchmark data for this plot
import FULL_FORMATTED_DIAGMC_DATA as mc_data

#===============================================================================
# Plotting the data

density_str_list = ['0.825', '0.850', '0.875', '0.900', '0.925', '0.950']
color_list = cmr.take_cmap_colors('cmr.guppy', len(density_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(density_str_list):]

fig1, ax1 = plt.subplots(nrows=2, ncols=2, sharex=True, sharey=False, gridspec_kw=subplots_size_ratios)


#===============================================================================
# Plotting the raw data on the top panels

for density, color, marker in zip(density_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the TPSC data from the file
    U, tpsc_a_D, dmft_D, dmft_dD = np.loadtxt(f"final_doubleocc_U_n/n_target_{density}.out",\
        unpack=True, usecols=(0, 3, 4, 5))

    # We load the Monte-Carlo results from the file and plot them on both panels
    if density in mc_data.fig4a_docc_n:
        U_Simkovic = mc_data.fig4a_U_n[density]
        docc_Simkovic = mc_data.fig4a_docc_n[density]
        err_docc_Simkovic = mc_data.fig4a_err_docc_n[density]

        ax1[0,0].plot(U_Simkovic, docc_Simkovic, linestyle=':', color=color, marker=marker)
        ax1[0,1].plot(U_Simkovic, docc_Simkovic, linestyle=':', color=color, marker=marker)

        idx_errorbars_present = np.where(np.abs(err_docc_Simkovic) > 1e-2)
        if idx_errorbars_present[0].size > 0:
            ax1[0,0].errorbar(U_Simkovic[idx_errorbars_present], docc_Simkovic[idx_errorbars_present],\
                yerr=err_docc_Simkovic[idx_errorbars_present], linestyle='', color=color, marker='')
            ax1[0,1].errorbar(U_Simkovic[idx_errorbars_present], docc_Simkovic[idx_errorbars_present],\
                yerr=err_docc_Simkovic[idx_errorbars_present], linestyle='', color=color, marker='')
    else:
        print(f"density '{density}' not in mc data file... skipping")

    # We plot the TPSC_A/D results on their respective panels
    ax1[0,0].plot(U, tpsc_a_D, linestyle='-', color=color, marker=marker)
    ax1[0,1].plot(U, dmft_D, linestyle='-', color=color, marker=marker, label=f"$n = {density}$")

    # We plot the errorbars on the points for which the error is present
    idx_errorbars_present = np.where(dmft_dD > 1e-3)
    if idx_errorbars_present[0].size > 0:
        ax1[0,1].errorbar(U[idx_errorbars_present], dmft_D[idx_errorbars_present], yerr=dmft_dD[idx_errorbars_present],\
            linestyle='', color=color, marker='')


#===============================================================================
# Plotting the deviation data on the bottom panels

for density, color, marker in zip(density_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We check that we have both MC and TPSC data for that density
    if density not in mc_data.fig4a_docc_n:
        continue
    
    # We load the TPSC data from the file
    U, tpsc_a_D, dmft_D, dmft_dD = np.loadtxt(f"final_doubleocc_U_n/n_target_{density}.out",\
        unpack=True, usecols=(0, 3, 4, 5))

    # We load the Monte-Carlo results from the file
    U_Simkovic = mc_data.fig4a_U_n[density]
    docc_Simkovic = mc_data.fig4a_docc_n[density]
    err_docc_Simkovic = mc_data.fig4a_err_docc_n[density]

    # We get the points for which we know both the TPSC(-D) and DiagMC data
    x_toPlot = []
    y_toPlot_TPSCA = []
    y_toPlot_TPSCD = []
    dy_toPlot_TPSCA = []
    dy_toPlot_TPSCD = []

    for ind_U, U_val in enumerate(U):
        if U_val in U_Simkovic:
            # On fait le calcul de l'erreur sur MC ici
            x_toPlot.append(U_val)
            ind_val_DiagMC = np.where(U_Simkovic == U_val)
            
            y_TPSCA_temp = (tpsc_a_D[ind_U] - docc_Simkovic[ind_val_DiagMC]) / docc_Simkovic[ind_val_DiagMC]
            y_TPSCD_temp = (dmft_D[ind_U] - docc_Simkovic[ind_val_DiagMC]) / docc_Simkovic[ind_val_DiagMC]

            # calcul de barres d'erreur pour TPSCD
            dy_TPSCA_temp = np.abs(y_TPSCA_temp * err_docc_Simkovic[ind_val_DiagMC]/docc_Simkovic[ind_val_DiagMC])

            dy_TPSCD_temp = np.sqrt((dmft_dD[ind_U]/docc_Simkovic[ind_val_DiagMC])**2 \
                + (y_TPSCD_temp * err_docc_Simkovic[ind_val_DiagMC]/docc_Simkovic[ind_val_DiagMC])**2)

            # We add the data to the arrays
            y_toPlot_TPSCA.append(y_TPSCA_temp[0])
            y_toPlot_TPSCD.append(y_TPSCD_temp[0])
            dy_toPlot_TPSCA.append(dy_TPSCA_temp[0])
            dy_toPlot_TPSCD.append(dy_TPSCD_temp[0])
            

    # We plot the TPSC/PM-DMFT violation results
    x_toPlot = np.array(x_toPlot)
    y_toPlot_TPSCA = 100*np.array(y_toPlot_TPSCA)
    y_toPlot_TPSCD = 100*np.array(y_toPlot_TPSCD)
    dy_toPlot_TPSCA = 100*np.array(dy_toPlot_TPSCA)
    dy_toPlot_TPSCD = 100*np.array(dy_toPlot_TPSCD)

    ax1[1,0].plot(x_toPlot, y_toPlot_TPSCA, linestyle='-', color=color, marker=marker, label=f"$n = {density}$")
    ax1[1,1].plot(x_toPlot, y_toPlot_TPSCD, linestyle='-', color=color, marker=marker)

    # We plot the errorbars on the points for which the error is present
    idx_errorbars_present = np.where(dy_toPlot_TPSCA != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[1,0].errorbar(x_toPlot[idx_errorbars_present], y_toPlot_TPSCA[idx_errorbars_present], yerr=dy_toPlot_TPSCA[idx_errorbars_present],\
            linestyle='', color=color, marker='')

    idx_errorbars_present = np.where(dy_toPlot_TPSCD != 0)
    if idx_errorbars_present[0].size > 0:
        ax1[1,1].errorbar(x_toPlot[idx_errorbars_present], y_toPlot_TPSCD[idx_errorbars_present], yerr=dy_toPlot_TPSCD[idx_errorbars_present],\
            linestyle='', color=color, marker='')




#===============================================================================
# We set the plot parameters
plt.setp(ax1[1,:], xlabel=r"$U$")
plt.setp(ax1[0,0], ylabel=r"$\langle n_{\uparrow} n_{\downarrow} \rangle$")
plt.setp(ax1[1,0], ylabel="$\Delta$ $(\%)$")

ax1[0,0].grid(which='both')
ax1[0,0].set_xlim(0.4, 5.1)
ax1[0,0].set_ylim(0.07, 0.22)
#ax1[0,0].set_yscale("log")
ax1[0,0].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
#ax1[0,0].set_yticks([0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8], labels=['0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8'])
#ax1[0,0].legend(bbox_to_anchor=(1.3, 1.04), loc='upper right')


ax1[0,1].grid(which='both')
ax1[0,1].set_xlim(0.4, 5.1)
ax1[0,1].set_ylim(0.07, 0.22)
#ax1[0,1].set_yscale("log")
ax1[0,1].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
#ax1[0,1].set_yticks([0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8], labels=['', '', '', '', '', '', ''])
#ax1[0,1].legend(bbox_to_anchor=(0.6, 1.02), loc='upper left')
ax1[0,1].tick_params(labelleft=False)

ax1[1,0].grid(which='both')
ax1[1,0].set_xlim(0.4, 5.1)
ax1[1,0].set_ylim(-6, 21)
ax1[1,0].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
ax1[1,0].set_yticks([-5, 0, 5, 10, 15, 20], labels=['-5', '0', '5', '10', '15', '20'])

ax1[1,1].grid(which='both')
ax1[1,1].set_xlim(0.4, 5.1)
ax1[1,1].set_ylim(-6, 21)
ax1[1,1].set_xticks([1, 2, 3, 4, 5], labels=['1', '2', '3', '4', '5'])
ax1[1,1].set_yticks([-5, 0, 5, 10, 15, 20], labels=['-5', '0', '5', '10', '15', '20'])
ax1[1,1].tick_params(labelleft=False)

# We add the legend split between the two top panels
handles, labels = ax1[0,1].get_legend_handles_labels()
ax1[0,0].legend(handles[:3], labels[:3], bbox_to_anchor=(1.03, 1.03), loc='upper right')
ax1[0,1].legend(handles[3:], labels[3:], bbox_to_anchor=(1.03, 1.03), loc='upper right')


# We add the method labels in both panels
ax1[0,0].text(0.6, 0.074, r"\textbf{TPSC}")
ax1[0,1].text(0.6, 0.073, r"\textbf{PM-DMFT}")

# We add the box containing the parameters kept constant
ax1[0,1].text(3.66, 0.153, r"\begin{align*}T&=0.2\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.tight_layout()
plt.savefig("figs/final_doubleocc_U_n.pdf")

plt.show()



#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_selfen_TPSCpDiagMC.py <==
#===============================================================================
# Script producing the full graph comparing the imaginary part of the self-energy,
# for n=1, U=2, for TPSC+DiagMC and some other methods
# ==============================================================================

# ==============================================================================
# Importing the necessary modules
import numpy as np
import matplotlib.pyplot as plt

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title

# ==============================================================================
# Loading the data at T=0.065*, nodal point k=(pi/2, pi/2)

folder = "final_selfen_TPSCpDiagMC/N/"
om_T_0_065_N_PMDMFT, imself_T_0_065_N_PMDMFT, dimself_T_0_065_N_PMDMFT = np.loadtxt(folder+'PM_DMFT.out', unpack=True)
om_T_0_065_N_TPSCpPMDMFTpSIGLOC, imself_T_0_065_N_TPSCpPMDMFTpSIGLOC, dimself_T_0_065_N_TPSCpPMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_PM_DMFT.out', unpack=True)
om_T_0_065_N_TPSCpDiagMCpSIGLOC, imself_T_0_065_N_TPSCpDiagMCpSIGLOC, dimself_T_0_065_N_TPSCpDiagMCpSIGLOC = np.loadtxt(folder+'TPSC_DiagMC.out', unpack=True)
om_T_0_065_N_DiagMC, imself_T_0_065_N_DiagMC, dimself_T_0_065_N_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)

# ==============================================================================
# Loading the data at T=0.065*, antinodal point k=(pi, 0)

folder = "final_selfen_TPSCpDiagMC/AN/"
om_T_0_065_AN_PMDMFT, imself_T_0_065_AN_PMDMFT, dimself_T_0_065_AN_PMDMFT = np.loadtxt(folder+'PM_DMFT.out', unpack=True)
om_T_0_065_AN_TPSCpPMDMFTpSIGLOC, imself_T_0_065_AN_TPSCpPMDMFTpSIGLOC, dimself_T_0_065_AN_TPSCpPMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_PM_DMFT.out', unpack=True)
om_T_0_065_AN_TPSCpDiagMCpSIGLOC, imself_T_0_065_AN_TPSCpDiagMCpSIGLOC, dimself_T_0_065_AN_TPSCpDiagMCpSIGLOC = np.loadtxt(folder+'TPSC_DiagMC.out', unpack=True)
om_T_0_065_AN_DiagMC, imself_T_0_065_AN_DiagMC, dimself_T_0_065_AN_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)


# ==============================================================================
# Plotting all the curves
fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=True, sharey=True)

# Left panel : T=0.065*, AN
ax1[0].errorbar(om_T_0_065_AN_DiagMC, imself_T_0_065_AN_DiagMC, yerr=dimself_T_0_065_AN_DiagMC, fmt='k-o', label='DiagMC', zorder=-5)
ax1[0].plot(om_T_0_065_AN_TPSCpPMDMFTpSIGLOC, imself_T_0_065_AN_TPSCpPMDMFTpSIGLOC, 'b-D', label=r'TPSC+DMFT (PM)')
ax1[0].plot(om_T_0_065_AN_TPSCpDiagMCpSIGLOC, imself_T_0_065_AN_TPSCpDiagMCpSIGLOC, color='orange', marker='p', linestyle='-', label=r'TPSC+DiagMC')
ax1[0].plot(om_T_0_065_AN_PMDMFT, imself_T_0_065_AN_PMDMFT, color='purple', marker='+', linestyle='-', label=r'PM-DMFT')

# Right panel : T=0.065*, AN
ax1[1].errorbar(om_T_0_065_N_DiagMC, imself_T_0_065_N_DiagMC, yerr=dimself_T_0_065_N_DiagMC, fmt='k-o', label='DiagMC', zorder=-5)
ax1[1].plot(om_T_0_065_N_TPSCpPMDMFTpSIGLOC, imself_T_0_065_N_TPSCpPMDMFTpSIGLOC, 'b-D', label=r'TPSC+DMFT (PM)')
ax1[1].plot(om_T_0_065_N_TPSCpDiagMCpSIGLOC, imself_T_0_065_N_TPSCpDiagMCpSIGLOC, color='orange', marker='p', linestyle='-', label=r'TPSC+DiagMC')
ax1[1].plot(om_T_0_065_N_PMDMFT, imself_T_0_065_N_PMDMFT, color='purple', marker='+', linestyle='-', label=r'PM-DMFT')


# We set the plot parameters
ax1[0].set_xlim(0,5)
ax1[0].set_ylim(-0.15,-0.05)
ax1[0].text(3.1, -0.057, r"$\mathbf{k}=(\pi, 0)$")
ax1[1].text(3.05, -0.057, r"$\mathbf{k}=\left(\frac{\pi}{2}, \frac{\pi}{2}\right)$")
ax1[0].grid(which='both')
ax1[1].grid(which='both')

handles,labels = ax1[1].get_legend_handles_labels()
handles = [handles[3], handles[2], handles[0], handles[1]]
labels = [labels[3], labels[2], labels[0], labels[1]]
fig1.legend(handles,labels, bbox_to_anchor=(0.97, 0.17), loc='lower right', ncol=2, framealpha=1, columnspacing=0.85)

plt.setp(ax1[:], xlabel=r"$k_n$")
plt.setp(ax1[0], ylabel=r"$\mathrm{Im}\Sigma(\mathbf{k}, ik_n)$")

# We add the box containing the parameters kept constant
ax1[1].text(2.90, -0.07, r"\begin{align*}U&=2.000\\n&=1.000\\T&=0.065^*\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.tight_layout()
plt.savefig("figs/final_selfen_TPSCpDiagMC.pdf")

plt.show()

==> benchmark_TPSC_DMFT_data_repository/produce_final_selfen_full_comparison.py <==
#===============================================================================
# Script producing the full graph comparing the imaginary part of the self-
# energy at U=2, n=1, for all the methods and temperatures shown
# ==============================================================================

# ==============================================================================
# Importing the necessary modules
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['figure.dpi'] = 300
plt.rcParams['lines.markersize'] = 3
plt.rcParams['lines.linewidth'] = 0.8
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['legend.fontsize'] = 8

# ==============================================================================
# Loading the data at T=0.333, nodal point k=(pi/2, pi/2)

folder = "final_selfen_full_comparison/T_0_333/N/"
om_T_0_3_N_TPSC, imself_T_0_3_N_TPSC = np.loadtxt(folder+'TPSC.out', unpack=True)
om_T_0_3_N_TPSCpSIGLOC, imself_T_0_3_N_TPSCpSIGLOC = np.loadtxt(folder+'TPSC_SIGLOC.out', unpack=True)
om_T_0_3_N_TPSCpPMDMFT, imself_T_0_3_N_TPSCpPMDMFT = np.loadtxt(folder+'TPSC_PM_DMFT.out', unpack=True)
om_T_0_3_N_TPSCpAFMDMFT, imself_T_0_3_N_TPSCpAFMDMFT = np.loadtxt(folder+'TPSC_AFM_DMFT.out', unpack=True)
om_T_0_3_N_TPSCpPMDMFTpSIGLOC, imself_T_0_3_N_TPSCpPMDMFTpSIGLOC, dimself_T_0_3_N_TPSCpPMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_PM_DMFT_SIGLOC.out', unpack=True)
om_T_0_3_N_TPSCpAFMDMFTpSIGLOC, imself_T_0_3_N_TPSCpAFMDMFTpSIGLOC, dimself_T_0_3_N_TPSCpAFMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_AFM_DMFT_SIGLOC.out', unpack=True)
om_T_0_3_N_DiagMC, imself_T_0_3_N_DiagMC, dimself_T_0_3_N_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)

# ==============================================================================
# Loading the data at T=0.333, antinodal point k=(pi, 0)

folder = "final_selfen_full_comparison/T_0_333/AN/"
om_T_0_3_AN_TPSC, imself_T_0_3_AN_TPSC = np.loadtxt(folder+'TPSC.out', unpack=True)
om_T_0_3_AN_TPSCpSIGLOC, imself_T_0_3_AN_TPSCpSIGLOC = np.loadtxt(folder+'TPSC_SIGLOC.out', unpack=True)
om_T_0_3_AN_TPSCpPMDMFT, imself_T_0_3_AN_TPSCpPMDMFT = np.loadtxt(folder+'TPSC_PM_DMFT.out', unpack=True)
om_T_0_3_AN_TPSCpAFMDMFT, imself_T_0_3_AN_TPSCpAFMDMFT = np.loadtxt(folder+'TPSC_AFM_DMFT.out', unpack=True)
om_T_0_3_AN_TPSCpPMDMFTpSIGLOC, imself_T_0_3_AN_TPSCpPMDMFTpSIGLOC, dimself_T_0_3_AN_TPSCpPMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_PM_DMFT_SIGLOC.out', unpack=True)
om_T_0_3_AN_TPSCpAFMDMFTpSIGLOC, imself_T_0_3_AN_TPSCpAFMDMFTpSIGLOC, dimself_T_0_3_AN_TPSCpAFMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_AFM_DMFT_SIGLOC.out', unpack=True)
om_T_0_3_AN_DiagMC, imself_T_0_3_AN_DiagMC, dimself_T_0_3_AN_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)

# ==============================================================================
# Loading the data at T=0.100, nodal point k=(pi/2, pi/2)

folder = "final_selfen_full_comparison/T_0_100/N/"
om_T_0_1_N_TPSC, imself_T_0_1_N_TPSC = np.loadtxt(folder+'TPSC.out', unpack=True)
om_T_0_1_N_TPSCpSIGLOC, imself_T_0_1_N_TPSCpSIGLOC = np.loadtxt(folder+'TPSC_SIGLOC.out', unpack=True)
om_T_0_1_N_TPSCpPMDMFT, imself_T_0_1_N_TPSCpPMDMFT = np.loadtxt(folder+'TPSC_PM_DMFT.out', unpack=True)
om_T_0_1_N_TPSCpAFMDMFT, imself_T_0_1_N_TPSCpAFMDMFT = np.loadtxt(folder+'TPSC_AFM_DMFT.out', unpack=True)
om_T_0_1_N_TPSCpPMDMFTpSIGLOC, imself_T_0_1_N_TPSCpPMDMFTpSIGLOC, dimself_T_0_1_N_TPSCpPMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_PM_DMFT_SIGLOC.out', unpack=True)
om_T_0_1_N_TPSCpAFMDMFTpSIGLOC, imself_T_0_1_N_TPSCpAFMDMFTpSIGLOC, dimself_T_0_1_N_TPSCpAFMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_AFM_DMFT_SIGLOC.out', unpack=True)
om_T_0_1_N_DiagMC, imself_T_0_1_N_DiagMC, dimself_T_0_1_N_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)

# ==============================================================================
# Loading the data at T=0.100, antinodal point k=(pi, 0)

folder = "final_selfen_full_comparison/T_0_100/AN/"
om_T_0_1_AN_TPSC, imself_T_0_1_AN_TPSC = np.loadtxt(folder+'TPSC.out', unpack=True)
om_T_0_1_AN_TPSCpSIGLOC, imself_T_0_1_AN_TPSCpSIGLOC = np.loadtxt(folder+'TPSC_SIGLOC.out', unpack=True)
om_T_0_1_AN_TPSCpPMDMFT, imself_T_0_1_AN_TPSCpPMDMFT = np.loadtxt(folder+'TPSC_PM_DMFT.out', unpack=True)
om_T_0_1_AN_TPSCpAFMDMFT, imself_T_0_1_AN_TPSCpAFMDMFT = np.loadtxt(folder+'TPSC_AFM_DMFT.out', unpack=True)
om_T_0_1_AN_TPSCpPMDMFTpSIGLOC, imself_T_0_1_AN_TPSCpPMDMFTpSIGLOC, dimself_T_0_1_AN_TPSCpPMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_PM_DMFT_SIGLOC.out', unpack=True)
om_T_0_1_AN_TPSCpAFMDMFTpSIGLOC, imself_T_0_1_AN_TPSCpAFMDMFTpSIGLOC, dimself_T_0_1_AN_TPSCpAFMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_AFM_DMFT_SIGLOC.out', unpack=True)
om_T_0_1_AN_DiagMC, imself_T_0_1_AN_DiagMC, dimself_T_0_1_AN_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)


# ==============================================================================
# Loading the data at T=0.063, nodal point k=(pi/2, pi/2)

folder = "final_selfen_full_comparison/T_0_063/N/"
om_T_0_063_N_TPSC, imself_T_0_063_N_TPSC = np.loadtxt(folder+'TPSC.out', unpack=True)
om_T_0_063_N_TPSCpSIGLOC, imself_T_0_063_N_TPSCpSIGLOC = np.loadtxt(folder+'TPSC_SIGLOC.out', unpack=True)
om_T_0_063_N_TPSCpPMDMFT, imself_T_0_063_N_TPSCpPMDMFT = np.loadtxt(folder+'TPSC_PM_DMFT.out', unpack=True)
om_T_0_063_N_TPSCpAFMDMFT, imself_T_0_063_N_TPSCpAFMDMFT = np.loadtxt(folder+'TPSC_AFM_DMFT.out', unpack=True)
om_T_0_063_N_TPSCpPMDMFTpSIGLOC, imself_T_0_063_N_TPSCpPMDMFTpSIGLOC, dimself_T_0_063_N_TPSCpPMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_PM_DMFT_SIGLOC.out', unpack=True)
om_T_0_063_N_TPSCpAFMDMFTpSIGLOC, imself_T_0_063_N_TPSCpAFMDMFTpSIGLOC, dimself_T_0_063_N_TPSCpAFMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_AFM_DMFT_SIGLOC.out', unpack=True)
om_T_0_063_N_DiagMC, imself_T_0_063_N_DiagMC, dimself_T_0_063_N_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)

# ==============================================================================
# Loading the data at T=0.063, antinodal point k=(pi, 0)

folder = "final_selfen_full_comparison/T_0_063/AN/"
om_T_0_063_AN_TPSC, imself_T_0_063_AN_TPSC = np.loadtxt(folder+'TPSC.out', unpack=True)
om_T_0_063_AN_TPSCpSIGLOC, imself_T_0_063_AN_TPSCpSIGLOC = np.loadtxt(folder+'TPSC_SIGLOC.out', unpack=True)
om_T_0_063_AN_TPSCpPMDMFT, imself_T_0_063_AN_TPSCpPMDMFT = np.loadtxt(folder+'TPSC_PM_DMFT.out', unpack=True)
om_T_0_063_AN_TPSCpAFMDMFT, imself_T_0_063_AN_TPSCpAFMDMFT = np.loadtxt(folder+'TPSC_AFM_DMFT.out', unpack=True)
om_T_0_063_AN_TPSCpPMDMFTpSIGLOC, imself_T_0_063_AN_TPSCpPMDMFTpSIGLOC, dimself_T_0_063_AN_TPSCpPMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_PM_DMFT_SIGLOC.out', unpack=True)
om_T_0_063_AN_TPSCpAFMDMFTpSIGLOC, imself_T_0_063_AN_TPSCpAFMDMFTpSIGLOC, dimself_T_0_063_AN_TPSCpAFMDMFTpSIGLOC = np.loadtxt(folder+'TPSC_AFM_DMFT_SIGLOC.out', unpack=True)
om_T_0_063_AN_DiagMC, imself_T_0_063_AN_DiagMC, dimself_T_0_063_AN_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)


# ==============================================================================
# Plotting all the curves
fig1, ax1 = plt.subplots(nrows=2, ncols=3, sharex=True, sharey=True)

# Upper left panel : T=0.063, AN
ax1[0,0].errorbar(om_T_0_063_AN_DiagMC, imself_T_0_063_AN_DiagMC, yerr=dimself_T_0_063_AN_DiagMC, fmt='k-o', label='DiagMC')
ax1[0,0].plot(om_T_0_063_AN_TPSC, imself_T_0_063_AN_TPSC, 'r:^', label='TPSC')
ax1[0,0].plot(om_T_0_063_AN_TPSCpSIGLOC, imself_T_0_063_AN_TPSCpSIGLOC, 'r-^', label=r'TPSC$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[0,0].plot(om_T_0_063_AN_TPSCpAFMDMFT, imself_T_0_063_AN_TPSCpAFMDMFT, 'g:s', markerfacecolor='none', markeredgecolor='g', label='TPSC+DMFT (AFM)')
ax1[0,0].errorbar(om_T_0_063_AN_TPSCpAFMDMFTpSIGLOC, imself_T_0_063_AN_TPSCpAFMDMFTpSIGLOC, yerr=dimself_T_0_063_AN_TPSCpAFMDMFTpSIGLOC, fmt='g-s', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (AFM)')
ax1[0,0].plot(om_T_0_063_AN_TPSCpPMDMFT, imself_T_0_063_AN_TPSCpPMDMFT, 'b:D', markerfacecolor='none', markeredgecolor='b', label='TPSC+DMFT (PM)')
ax1[0,0].errorbar(om_T_0_063_AN_TPSCpPMDMFTpSIGLOC, imself_T_0_063_AN_TPSCpPMDMFTpSIGLOC, yerr=dimself_T_0_063_AN_TPSCpPMDMFTpSIGLOC, fmt='b-D', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[0,0].text(3.35, -0.055, r"$\mathbf{T = 0.063}$")
ax1[0,0].grid(which='both')

# Lower left panel : T=0.063, N
ax1[1,0].errorbar(om_T_0_063_N_DiagMC, imself_T_0_063_N_DiagMC, yerr=dimself_T_0_063_N_DiagMC, fmt='k-o')
ax1[1,0].plot(om_T_0_063_N_TPSC, imself_T_0_063_N_TPSC, 'r:^', label='TPSC')
ax1[1,0].plot(om_T_0_063_N_TPSCpSIGLOC, imself_T_0_063_N_TPSCpSIGLOC, 'r-^', label=r'TPSC$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[1,0].plot(om_T_0_063_N_TPSCpAFMDMFT, imself_T_0_063_N_TPSCpAFMDMFT, 'g:s', markerfacecolor='none', markeredgecolor='g', label='TPSC+DMFT (AFM)')
ax1[1,0].errorbar(om_T_0_063_N_TPSCpAFMDMFTpSIGLOC, imself_T_0_063_N_TPSCpAFMDMFTpSIGLOC, yerr=dimself_T_0_063_N_TPSCpAFMDMFTpSIGLOC, fmt='g-s', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (AFM)')
ax1[1,0].plot(om_T_0_063_N_TPSCpPMDMFT, imself_T_0_063_N_TPSCpPMDMFT, 'b:D', markerfacecolor='none', markeredgecolor='b', label='TPSC+DMFT (PM)')
ax1[1,0].errorbar(om_T_0_063_N_TPSCpPMDMFTpSIGLOC, imself_T_0_063_N_TPSCpPMDMFTpSIGLOC, yerr=dimself_T_0_063_N_TPSCpPMDMFTpSIGLOC, fmt='b-D', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[1,0].text(3.35, -0.060, r"$\mathbf{T = 0.063}$")
ax1[1,0].grid(which='both')

# Upper middle panel : T=0.1, AN
ax1[0,1].errorbar(om_T_0_1_AN_DiagMC, imself_T_0_1_AN_DiagMC, yerr=dimself_T_0_1_AN_DiagMC, fmt='k-o', label='DiagMC')
ax1[0,1].plot(om_T_0_1_AN_TPSC, imself_T_0_1_AN_TPSC, 'r:^', label='TPSC')
ax1[0,1].plot(om_T_0_1_AN_TPSCpSIGLOC, imself_T_0_1_AN_TPSCpSIGLOC, 'r-^', label=r'TPSC$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[0,1].plot(om_T_0_1_AN_TPSCpAFMDMFT, imself_T_0_1_AN_TPSCpAFMDMFT, 'g:s', markerfacecolor='none', markeredgecolor='g', label='TPSC+DMFT (AFM)')
ax1[0,1].errorbar(om_T_0_1_AN_TPSCpAFMDMFTpSIGLOC, imself_T_0_1_AN_TPSCpAFMDMFTpSIGLOC, yerr=dimself_T_0_1_AN_TPSCpAFMDMFTpSIGLOC, fmt='g-s', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (AFM)')
ax1[0,1].plot(om_T_0_1_AN_TPSCpPMDMFT, imself_T_0_1_AN_TPSCpPMDMFT, 'b:D', markerfacecolor='none', markeredgecolor='b', label='TPSC+DMFT (PM)')
ax1[0,1].errorbar(om_T_0_1_AN_TPSCpPMDMFTpSIGLOC, imself_T_0_1_AN_TPSCpPMDMFTpSIGLOC, yerr=dimself_T_0_1_AN_TPSCpPMDMFTpSIGLOC, fmt='b-D', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[0,1].text(3.70, -0.055, r"$\mathbf{T = 0.1}$")
ax1[0,1].grid(which='both')

# Lower middle panel : T=0.1, N
ax1[1,1].errorbar(om_T_0_1_N_DiagMC, imself_T_0_1_N_DiagMC, yerr=dimself_T_0_1_N_DiagMC, fmt='k-o')
ax1[1,1].plot(om_T_0_1_N_TPSC, imself_T_0_1_N_TPSC, 'r:^', label='TPSC')
ax1[1,1].plot(om_T_0_1_N_TPSCpSIGLOC, imself_T_0_1_N_TPSCpSIGLOC, 'r-^', label=r'TPSC$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[1,1].plot(om_T_0_1_N_TPSCpAFMDMFT, imself_T_0_1_N_TPSCpAFMDMFT, 'g:s', markerfacecolor='none', markeredgecolor='g', label='TPSC+DMFT (AFM)')
ax1[1,1].errorbar(om_T_0_1_N_TPSCpAFMDMFTpSIGLOC, imself_T_0_1_N_TPSCpAFMDMFTpSIGLOC, yerr=dimself_T_0_1_N_TPSCpAFMDMFTpSIGLOC, fmt='g-s', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (AFM)')
ax1[1,1].plot(om_T_0_1_N_TPSCpPMDMFT, imself_T_0_1_N_TPSCpPMDMFT, 'b:D', markerfacecolor='none', markeredgecolor='b', label='TPSC+DMFT (PM)')
ax1[1,1].errorbar(om_T_0_1_N_TPSCpPMDMFTpSIGLOC, imself_T_0_1_N_TPSCpPMDMFTpSIGLOC, yerr=dimself_T_0_1_N_TPSCpPMDMFTpSIGLOC, fmt='b-D', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[1,1].text(3.70, -0.06, r"$\mathbf{T = 0.1}$")
ax1[1,1].grid(which='both')


# Upper right panel : T=0.333, AN
ax1[0,2].errorbar(om_T_0_3_AN_DiagMC, imself_T_0_3_AN_DiagMC, yerr=dimself_T_0_3_AN_DiagMC, fmt='k-o', label='DiagMC')
ax1[0,2].plot(om_T_0_3_AN_TPSC, imself_T_0_3_AN_TPSC, 'r:^', label='TPSC')
ax1[0,2].plot(om_T_0_3_AN_TPSCpSIGLOC, imself_T_0_3_AN_TPSCpSIGLOC, 'r-^', label=r'TPSC$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[0,2].plot(om_T_0_3_AN_TPSCpAFMDMFT, imself_T_0_3_AN_TPSCpAFMDMFT, 'g:s', markerfacecolor='none', markeredgecolor='g', label='TPSC+DMFT (AFM)')
ax1[0,2].errorbar(om_T_0_3_AN_TPSCpAFMDMFTpSIGLOC, imself_T_0_3_AN_TPSCpAFMDMFTpSIGLOC, yerr=dimself_T_0_3_AN_TPSCpAFMDMFTpSIGLOC, fmt='g-s', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (AFM)')
ax1[0,2].plot(om_T_0_3_AN_TPSCpPMDMFT, imself_T_0_3_AN_TPSCpPMDMFT, 'b:D', markerfacecolor='none', markeredgecolor='b', label='TPSC+DMFT (PM)')
ax1[0,2].errorbar(om_T_0_3_AN_TPSCpPMDMFTpSIGLOC, imself_T_0_3_AN_TPSCpPMDMFTpSIGLOC, yerr=dimself_T_0_3_AN_TPSCpPMDMFTpSIGLOC, fmt='b-D', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[0,2].text(3.52, -0.055, r"$\mathbf{T = 0.33}$")
ax1[0,2].grid(which='both')

# Lower right panel : T=0.333, N
ax1[1,2].errorbar(om_T_0_3_N_DiagMC, imself_T_0_3_N_DiagMC, yerr=dimself_T_0_3_N_DiagMC, fmt='k-o', label='DiagMC')
ax1[1,2].plot(om_T_0_3_N_TPSC, imself_T_0_3_N_TPSC, 'r:^', label='TPSC')
ax1[1,2].plot(om_T_0_3_N_TPSCpSIGLOC, imself_T_0_3_N_TPSCpSIGLOC, 'r-^', label=r'TPSC$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[1,2].plot(om_T_0_3_N_TPSCpAFMDMFT, imself_T_0_3_N_TPSCpAFMDMFT, 'g:s', markerfacecolor='none', markeredgecolor='g', label='TPSC+DMFT (AFM)')
ax1[1,2].errorbar(om_T_0_3_N_TPSCpAFMDMFTpSIGLOC, imself_T_0_3_N_TPSCpAFMDMFTpSIGLOC, yerr=dimself_T_0_3_N_TPSCpAFMDMFTpSIGLOC, fmt='g-s', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (AFM)')
ax1[1,2].plot(om_T_0_3_N_TPSCpPMDMFT, imself_T_0_3_N_TPSCpPMDMFT, 'b:D', markerfacecolor='none', markeredgecolor='b', label='TPSC+DMFT (PM)')
ax1[1,2].errorbar(om_T_0_3_N_TPSCpPMDMFTpSIGLOC, imself_T_0_3_N_TPSCpPMDMFTpSIGLOC, yerr=dimself_T_0_3_N_TPSCpPMDMFTpSIGLOC, fmt='b-D', label=r'TPSC+DMFT$+\Sigma^{\mathrm{loc}}$ (PM)')
ax1[1,2].text(3.52, -0.06, r"$\mathbf{T = 0.33}$")
ax1[1,2].grid(which='both')




# We add dummy empty items to complete the legend column
ax1[1,2].plot(np.zeros(1), np.zeros(1), color='none', alpha=0, label=' ')
ax1[1,2].plot(np.zeros(1), np.zeros(1), color='none', alpha=0, label=' ')

# We set the plot parameters
ax1[0,0].set_xlim(0,6)
ax1[0,0].set_ylim(-0.2,-0.04)

# We add the box containing the parameters kept constant
MEDIUM_SIZE=16
fig1.text(0.87, 0.566, r"\begin{align*}U&=2\\ n&=1\end{align*}", fontsize=12,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=1))

# We print the legend
handles,labels = ax1[1,2].get_legend_handles_labels()

handles = [handles[0], handles[3], handles[2], handles[1], handles[8], handles[7], handles[6], handles[4], handles[5]]
labels = [labels[0], labels[3], labels[2], labels[1], labels[8], labels[7], labels[6], labels[4], labels[5]]

fig1.legend(handles,labels, bbox_to_anchor=(0.50, 0.55), loc='center', ncol=3, framealpha=1, columnspacing=0.85)


plt.setp(ax1[-1, :], xlabel=r"$k_n$")
plt.setp(ax1[0, 0], ylabel=r"$\mathrm{Im}\Sigma[\mathbf{k}=(\pi,0),ik_n]$")
plt.setp(ax1[1, 0], ylabel=r"$\mathrm{Im}\Sigma[\mathbf{k}=(\pi/2,\pi/2),ik_n]$")

plt.tight_layout(h_pad=3)
plt.savefig("figs/final_selfen_full_comparison.pdf")

plt.show()



==> benchmark_TPSC_DMFT_data_repository/produce_final_sumrules_chispmax_U_T.py <==
#===============================================================================
# Generates the plot of the violation of the sumrule of Sigma2G2 corresponding
# to the plot of chispmax for n=0.875
#===============================================================================


#===============================================================================
# Import modules
#===============================================================================
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title


#===============================================================================
# We load the data and make the plots for TrS2G2
#===============================================================================
beta_str_list = ['4.000', '5.000', '6.667', '10.000', '14.925']
T_str_list = ['0.250', '0.200', '0.150', '0.100', '0.067']    
color_list = cmr.take_cmap_colors('cmr.guppy', len(beta_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(beta_str_list):]

fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=True, sharey=True)

for beta, temp, color, marker in zip(beta_str_list[::-1], T_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the data from the file
    U, trS2G2_a, rhs_a, trS2G2_d, rhs_d = np.loadtxt(f"final_sumrule_chispmax_U_T/beta_target_{beta}.out",\
        unpack=True, usecols=(0, 4, 5, 7, 8))
    
    rel_diff_a = (trS2G2_a - rhs_a) / rhs_a
    rel_diff_d = (trS2G2_d - rhs_d) / rhs_d

    # We plot the results
    ax1[0].plot(U, rel_diff_a*100, linestyle='-', color=color, marker=marker)
    ax1[1].plot(U, rel_diff_d*100, linestyle='-', color=color, marker=marker, label=f"$T = {temp}$")


# We add the method labels in both panels
ax1[0].text(6.2, -0.5, r"\textbf{TPSC}")
ax1[1].text(3.5, -0.5, r"\textbf{TPSC+DMFT}")


# We set the plot parameters
plt.setp(ax1[:], xlabel=r"$U$")
plt.setp(ax1[0], ylabel=r"violation of sum rule on $\Sigma^{(2)} G^{(2)}$ $(\%)$")

ax1[0].grid(which='both')
ax1[1].grid(which='both')

ax1[0].set_xticks([2, 4, 6, 8], ['2', '4', '6', '8'])
ax1[1].set_xticks([2, 4, 6, 8], ['2', '4', '6', '8'])

ax1[1].legend(bbox_to_anchor=(-0.10, 0), loc='lower left')

# We add the box containing the parameters kept constant
ax1[1].text(5.0, -2.7, r"\begin{align*}n&=0.875\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.savefig("figs/final_sumrule_chispmax_U_T.pdf")
plt.show()


#===============================================================================


==> benchmark_TPSC_DMFT_data_repository/produce_final_sumrules_chispmax_U_n.py <==
#===============================================================================
# Generates the plot of the violation of the sumrule of Sigma2G2 corresponding
# to the plot of chispmax for T=0.2
#===============================================================================


#===============================================================================
# Import modules
#===============================================================================
import numpy as np
import matplotlib.pyplot as plt
import cmasher as cmr

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title

#===============================================================================
# We load the data and make the plots for TrS2G2
#===============================================================================

density_str_list = ['0.800', '0.825', '0.850', '0.875', '0.900', '0.925', '0.950', '0.975', '1.000']
color_list = cmr.take_cmap_colors('cmr.guppy', len(density_str_list), cmap_range=(0.15, 0.85), return_fmt='hex')
full_marker_list = ['^', 's', 'x', 'o', '+', '<', 'P', '*', '>', 'X', 'p', 'd', 'v']
marker_list = full_marker_list[len(full_marker_list)-len(density_str_list):]


fig1, ax1 = plt.subplots(nrows=1, ncols=2, sharex=True, sharey=True)

for density, color, marker in zip(density_str_list[::-1], color_list[::-1], marker_list[::-1]):
    # We load the data from the file
    U, trS2G2_a, rhs_a, trS2G2_d, rhs_d = np.loadtxt(f"final_sumrule_chispmax_U_n/n_target_{density}.out",\
        unpack=True, usecols=(0, 4, 5, 7, 8))
    
    rel_diff_a = (trS2G2_a - rhs_a) / rhs_a
    rel_diff_d = (trS2G2_d - rhs_d) / rhs_d

    # We plot the results
    ax1[0].plot(U, rel_diff_a*100, linestyle='-', color=color, marker=marker)
    ax1[1].plot(U, rel_diff_d*100, linestyle='-', color=color, marker=marker, label=f"$n = {density}$")


# We add the method labels in both panels
ax1[0].text(6.2, -0.5, r"\textbf{TPSC}")
ax1[1].text(3.5, -0.5, r"\textbf{TPSC+DMFT}")


# We set the plot parameters
plt.setp(ax1[:], xlabel=r"$U$")
plt.setp(ax1[0], ylabel=r"violation of sum rule on $\Sigma^{(2)} G^{(2)}$ $(\%)$")

ax1[0].grid(which='both')
ax1[1].grid(which='both')

ax1[0].set_xticks([2, 4, 6, 8], ['2', '4', '6', '8'])
ax1[1].set_xticks([2, 4, 6, 8], ['2', '4', '6', '8'])

ax1[1].legend(bbox_to_anchor=(-0.23, -0.03), loc='lower left')

# We add the box containing the parameters kept constant
ax1[1].text(5.5, -3, r"\begin{align*}T&=0.2\end{align*}", fontsize=SMALL_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.savefig("figs/final_sumrule_chispmax_U_n.pdf")
plt.show()





==> benchmark_TPSC_DMFT_data_repository/produce_final_xisp_T_U_2_n_1.py <==
#===============================================================================
# Script producing the full graph comparing xisp at n=1, U=2, for all the methods
#===============================================================================

################################################################################
# Importing the necessary modules
import numpy as np
import matplotlib.pyplot as plt

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title

################################################################################
# Loading the data
folder = "final_xisp_T_U_2_n_1/"
beta_TPSC, xisp_TPSC = np.loadtxt(folder+'TPSC.out', unpack=True)
beta_DiagMC, xisp_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)
beta_TPSCpPMDMFT, xisp_TPSCpPMDMFT = np.loadtxt(folder+'TPSC_PM_DMFT.out', unpack=True)
beta_TPSCpAFMDMFT, xisp_TPSCpAFMDMFT = np.loadtxt(folder+'TPSC_AFM_DMFT.out', unpack=True)
beta_DMFT, xisp_DMFT = np.loadtxt(folder+'DMFT.out', unpack=True)


################################################################################
# Plotting the data
plt.figure()

plt.plot(beta_TPSC, xisp_TPSC, 'r-<', label="TPSC")
plt.plot(beta_DiagMC, xisp_DiagMC, 'k-s', label="DiagMC")
plt.plot(beta_TPSCpPMDMFT, xisp_TPSCpPMDMFT, 'b-o', label="TPSC+DMFT (PM)")
plt.plot(beta_TPSCpAFMDMFT, xisp_TPSCpAFMDMFT, 'g-*', label="TPSC+DMFT (AFM)")
plt.plot(beta_DMFT, xisp_DMFT, 'm->', label="DMFT")


handles, labels = plt.gca().get_legend_handles_labels()
handles = [handles[0], handles[4], handles[3], handles[2], handles[1]]
labels = [labels[0], labels[4], labels[3], labels[2], labels[1]]
plt.legend(handles, labels, loc='upper left')

plt.yscale('log')
plt.grid(which='both')

# We add the box containing the parameters kept constant
plt.text(0.25, 5.7, r"\begin{align*}U&=2\\ n&=1\end{align*}", fontsize=MEDIUM_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.xlabel(r"$1/T$")
plt.ylabel(r"$\xi_{\mathrm{sp}}$")

plt.tight_layout()
plt.savefig('figs/final_xisp_T_U_2_n_1.pdf')
plt.show()


==> benchmark_TPSC_DMFT_data_repository/produce_final_xisp_T_U_2_n_1_TPSCpDiagMC.py <==
#===============================================================================
# Script producing the full graph comparing xisp at n=1, U=2, for all the methods
#===============================================================================

################################################################################
# Importing the necessary modules
import numpy as np
import matplotlib.pyplot as plt

SMALL_SIZE = 14
MEDIUM_SIZE = 16
BIGGER_SIZE = 18

plt.rcParams['lines.markersize'] = 6    
plt.rcParams['lines.linewidth'] = 1.2
plt.rcParams['text.usetex'] = True
plt.rcParams["text.latex.preamble"] = r'\usepackage{amsmath}'
plt.rcParams['errorbar.capsize'] = 4.0

plt.rcParams['font.size'] = SMALL_SIZE       # controls default text sizes
plt.rcParams['axes.titlesize'] = SMALL_SIZE     # fontsize of the axes title
plt.rcParams['axes.labelsize'] = MEDIUM_SIZE    # fontsize of the x and y labels
plt.rcParams['xtick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['ytick.labelsize'] = SMALL_SIZE    # fontsize of the tick labels
plt.rcParams['legend.fontsize'] = SMALL_SIZE    # legend fontsize
plt.rcParams['figure.titlesize'] = BIGGER_SIZE  # fontsize of the figure title

################################################################################
# Loading the data
folder = "final_xisp_T_U_2_n_1/"
beta_TPSC, xisp_TPSC = np.loadtxt(folder+'TPSC.out', unpack=True)
beta_DiagMC, xisp_DiagMC = np.loadtxt(folder+'DiagMC.out', unpack=True)
beta_TPSCpPMDMFT, xisp_TPSCpPMDMFT = np.loadtxt(folder+'TPSC_PM_DMFT.out', unpack=True)
beta_TPSCpAFMDMFT, xisp_TPSCpAFMDMFT = np.loadtxt(folder+'TPSC_AFM_DMFT.out', unpack=True)
beta_TPSCpDiagMC, xisp_TPSCpDiagMC = np.loadtxt(folder+'TPSC_DiagMC.out', unpack=True)
beta_DMFT, xisp_DMFT = np.loadtxt(folder+'DMFT.out', unpack=True)


################################################################################
# Plotting the data
plt.figure()

plt.plot(beta_TPSC, xisp_TPSC, 'r-<', label="TPSC")
plt.plot(beta_DiagMC, xisp_DiagMC, 'k-s', label="DiagMC")
plt.plot(beta_TPSCpPMDMFT, xisp_TPSCpPMDMFT, 'b-o', label="TPSC+DMFT (PM)")
plt.plot(beta_TPSCpAFMDMFT, xisp_TPSCpAFMDMFT, 'g-*', label="TPSC+DMFT (AFM)")
plt.plot(beta_TPSCpDiagMC, xisp_TPSCpDiagMC, '-p', color='orange', label="TPSC+DiagMC")
plt.plot(beta_DMFT, xisp_DMFT, 'm->', label="DMFT")


handles, labels = plt.gca().get_legend_handles_labels()
handles = [handles[0], handles[4], handles[5], handles[3], handles[2], handles[1]]
labels = [labels[0], labels[4], labels[5], labels[3], labels[2], labels[1]]
plt.legend(handles, labels, loc='upper left')

plt.yscale('log')
plt.grid(which='both')

# We add the box containing the parameters kept constant
plt.text(0.25, 8.5, r"\begin{align*}U&=2\\ n&=1\end{align*}", fontsize=MEDIUM_SIZE,\
     bbox=dict(boxstyle='round', facecolor='#c7c1c1', edgecolor='black', alpha=0.6))

plt.xlabel(r"$1/T$")
plt.ylabel(r"$\xi_{\mathrm{sp}}$")

plt.tight_layout()
plt.savefig('figs/final_xisp_T_U_2_n_1_TPSCpDiagMC.pdf')
plt.show()

